The Hierarchy Solution to the LHC Inverse Problem

Supersymmetric (SUSY) models, even those described by relatively few parameters, generically allow many possible SUSY particle (sparticle) mass hierarchies. As the sparticle mass hierarchy determines, to a great extent, the collider phenomenology of a model, the enumeration of these hierarchies is of the utmost importance. We therefore provide a readily generalizable procedure for determining the number of sparticle mass hierarchies in a given SUSY model. As an application, we analyze the gravity-mediated SUSY breaking scenario with various combinations of GUT-scale boundary conditions involving different levels of universality among the gaugino and scalar masses. For each of the eight considered models, we provide the complete list of forbidden hierarchies in a compact form. Our main result is that the complete (typically rather large) set of forbidden hierarchies among the eight sparticles considered in this analysis can be fully specified by just a few forbidden relations involving much smaller subsets of sparticles.

==> anc/python-code-with-data/newly_forbidden_hierarchies.py <==
newly_forbidden = {2: {('W', 'U'): [1, 2], ('B', 'W'): [1, 2, 3, 4], ('D', 'Q'): [1], ('B', 'L'): [1, 2], ('E', 'D'): [1], ('B', 'U'): [1, 2], ('W', 'Q'): [1, 2, 3, 4], ('L', 'Q'): [1], ('E', 'Q'): [1, 2], ('E', 'L'): [1], ('L', 'D'): [1, 2], ('D', 'U'): [1, 5], ('U', 'Q'): [1, 2], ('W', 'D'): [1, 2, 3], ('B', 'G'): [1, 2, 3, 4], ('W', 'G'): [1, 2, 3, 4], ('B', 'Q'): [1, 2, 3, 4], ('L', 'U'): [1], ('E', 'U'): [1, 2], ('B', 'D'): [1, 2, 3]}, 3: {('D', 'U', 'Q'): [3], ('L', 'U', 'E'): [3], ('L', 'U', 'D'): [3], ('E', 'Q', 'D'): [3], ('B', 'U', 'E'): [3, 4], ('B', 'G', 'U'): [5, 6], ('U', 'E', 'D'): [3], ('U', 'D', 'Q'): [3], ('W', 'D', 'U'): [4], ('L', 'E', 'U'): [3], ('L', 'G', 'Q'): [3], ('G', 'W', 'Q'): [5, 6], ('D', 'L', 'Q'): [3], ('G', 'D', 'Q'): [3], ('W', 'U', 'E'): [3, 4], ('E', 'G', 'Q'): [3, 4], ('L', 'G', 'D'): [3], ('E', 'G', 'D'): [3], ('L', 'U', 'Q'): [3], ('B', 'E', 'U'): [3, 4], ('B', 'D', 'L'): [4], ('E', 'L', 'Q'): [3], ('Q', 'E', 'D'): [3], ('W', 'G', 'Q'): [5, 6], ('L', 'D', 'Q'): [3], ('D', 'G', 'Q'): [3], ('U', 'E', 'Q'): [3, 4], ('E', 'G', 'U'): [5, 6], ('G', 'L', 'D'): [3], ('B', 'U', 'D'): [4], ('G', 'E', 'D'): [3], ('W', 'D', 'L'): [4], ('E', 'L', 'D'): [3], ('E', 'U', 'D'): [3], ('B', 'D', 'U'): [4], ('G', 'B', 'U'): [5, 6], ('L', 'Q', 'U'): [3], ('L', 'D', 'U'): [3], ('W', 'E', 'U'): [3, 4], ('G', 'E', 'U'): [5, 6], ('L', 'E', 'D'): [3], ('L', 'E', 'Q'): [3], ('W', 'U', 'D'): [4], ('E', 'U', 'Q'): [3, 4], ('G', 'L', 'Q'): [3], ('B', 'E', 'L'): [3, 4], ('B', 'L', 'D'): [4], ('W', 'L', 'D'): [4], ('B', 'L', 'E'): [3, 4], ('G', 'E', 'Q'): [3, 4]}, 4: {('L', 'Q', 'G', 'U'): [5, 7], ('Q', 'U', 'W', 'D'): [4], ('L', 'B', 'G', 'Q'): [5], ('D', 'W', 'Q', 'E'): [5, 7], ('D', 'Q', 'B', 'E'): [3], ('W', 'D', 'Q', 'U'): [7], ('B', 'E', 'D', 'U'): [7], ('B', 'G', 'U', 'E'): [7, 8], ('E', 'L', 'D', 'U'): [4], ('G', 'W', 'Q', 'B'): [7, 8], ('Q', 'U', 'B', 'D'): [4], ('E', 'L', 'Q', 'D'): [4], ('L', 'Q', 'B', 'D'): [4], ('L', 'D', 'G', 'Q'): [4], ('D', 'U', 'E', 'L'): [2], ('D', 'W', 'U', 'Q'): [7], ('G', 'U', 'E', 'D'): [2, 4, 5, 6], ('G', 'D', 'L', 'U'): [2, 3, 4], ('B', 'D', 'G', 'E'): [5], ('L', 'Q', 'E', 'D'): [4], ('D', 'W', 'E', 'Q'): [5, 7], ('G', 'W', 'U', 'Q'): [7, 8], ('W', 'D', 'E', 'Q'): [5, 7], ('D', 'L', 'Q', 'U'): [7], ('W', 'E', 'U', 'Q'): [5, 6], ('L', 'U', 'G', 'D'): [4], ('D', 'G', 'B', 'E'): [1, 5], ('L', 'U', 'E', 'Q'): [5], ('U', 'L', 'Q', 'E'): [5], ('U', 'G', 'B', 'L'): [3], ('E', 'Q', 'G', 'D'): [4], ('D', 'U', 'L', 'Q'): [7], ('W', 'L', 'D', 'Q'): [5, 6, 7], ('G', 'Q', 'E', 'U'): [3], ('G', 'Q', 'W', 'D'): [4, 5, 6], ('G', 'L', 'E', 'Q'): [5], ('B', 'U', 'G', 'E'): [5, 6, 7], ('L', 'Q', 'U', 'E'): [5], ('G', 'W', 'Q', 'L'): [7, 8], ('W', 'E', 'D', 'Q'): [5, 7], ('L', 'E', 'U', 'D'): [4], ('G', 'E', 'L', 'U'): [3], ('L', 'Q', 'G', 'D'): [4, 5, 6], ('U', 'Q', 'W', 'B'): [5, 6], ('W', 'U', 'Q', 'B'): [5, 6], ('E', 'L', 'D', 'Q'): [4], ('W', 'D', 'L', 'Q'): [5, 6, 7], ('L', 'G', 'D', 'U'): [4], ('W', 'U', 'D', 'Q'): [5, 7], ('D', 'G', 'W', 'L'): [1, 2], ('Q', 'G', 'B', 'E'): [1, 2], ('W', 'E', 'L', 'B'): [5], ('L', 'W', 'B', 'E'): [1], ('U', 'L', 'E', 'Q'): [5], ('L', 'U', 'D', 'Q'): [5, 7], ('L', 'G', 'W', 'E'): [1], ('D', 'L', 'W', 'Q'): [5, 6, 7], ('W', 'G', 'Q', 'L'): [7, 8], ('G', 'L', 'Q', 'E'): [5], ('L', 'E', 'D', 'Q'): [4, 5, 7], ('D', 'B', 'E', 'U'): [7], ('W', 'B', 'U', 'Q'): [5, 6], ('L', 'G', 'Q', 'D'): [4, 5, 6], ('D', 'Q', 'W', 'B'): [5], ('B', 'D', 'E', 'G'): [5], ('D', 'U', 'W', 'Q'): [7], ('G', 'B', 'U', 'E'): [7, 8], ('E', 'W', 'L', 'B'): [5], ('U', 'D', 'B', 'L'): [3], ('U', 'Q', 'W', 'E'): [5, 6], ('D', 'W', 'L', 'Q'): [5, 6, 7], ('L', 'Q', 'G', 'E'): [5], ('W', 'G', 'Q', 'U'): [7, 8], ('D', 'E', 'B', 'U'): [3, 7], ('G', 'U', 'L', 'D'): [4], ('U', 'G', 'B', 'E'): [1, 2], ('W', 'D', 'Q', 'E'): [5, 7], ('W', 'Q', 'D', 'L'): [5, 6], ('L', 'Q', 'G', 'B'): [5], ('G', 'L', 'W', 'Q'): [7, 8], ('E', 'U', 'G', 'B'): [5, 6], ('G', 'E', 'U', 'D'): [4], ('W', 'D', 'Q', 'B'): [5, 7], ('L', 'G', 'U', 'Q'): [5, 7], ('E', 'L', 'W', 'B'): [5], ('U', 'Q', 'W', 'L'): [3, 4, 5, 6, 7, 8], ('L', 'D', 'B', 'U'): [4], ('W', 'D', 'B', 'Q'): [5, 7], ('G', 'L', 'U', 'W'): [5], ('L', 'D', 'W', 'U'): [4], ('L', 'G', 'B', 'E'): [1], ('D', 'B', 'U', 'E'): [7], ('Q', 'D', 'W', 'U'): [3, 4], ('E', 'Q', 'W', 'D'): [4], ('U', 'G', 'W', 'E'): [1, 2], ('U', 'D', 'E', 'L'): [3], ('L', 'G', 'Q', 'U'): [5, 7], ('L', 'D', 'G', 'U'): [4], ('W', 'D', 'U', 'Q'): [7], ('D', 'L', 'Q', 'E'): [5, 7], ('W', 'G', 'L', 'Q'): [7, 8], ('G', 'L', 'B', 'Q'): [5], ('U', 'W', 'Q', 'E'): [5, 6], ('Q', 'G', 'W', 'E'): [1, 2], ('G', 'D', 'L', 'Q'): [2, 4, 5, 6], ('E', 'G', 'D', 'U'): [4], ('D', 'Q', 'W', 'L'): [2, 5, 6], ('U', 'Q', 'E', 'L'): [3], ('Q', 'D', 'L', 'U'): [2, 3, 4], ('W', 'U', 'Q', 'E'): [5, 6], ('D', 'B', 'G', 'E'): [5], ('D', 'E', 'L', 'Q'): [5, 7], ('W', 'B', 'G', 'Q'): [7, 8], ('D', 'B', 'W', 'Q'): [5, 7], ('D', 'W', 'Q', 'L'): [5, 6, 7], ('W', 'L', 'G', 'Q'): [7, 8], ('W', 'Q', 'U', 'L'): [5, 6, 7, 8], ('W', 'U', 'L', 'Q'): [5, 6, 7, 8], ('L', 'Q', 'W', 'D'): [4], ('Q', 'D', 'E', 'U'): [3], ('B', 'D', 'E', 'U'): [7], ('E', 'U', 'G', 'D'): [4], ('D', 'E', 'L', 'U'): [3], ('L', 'E', 'G', 'Q'): [5], ('L', 'W', 'G', 'U'): [5], ('G', 'E', 'W', 'U'): [3, 4], ('G', 'L', 'W', 'D'): [4], ('G', 'Q', 'L', 'U'): [3, 5, 7], ('L', 'D', 'U', 'Q'): [7], ('D', 'U', 'B', 'E'): [3, 7], ('Q', 'E', 'B', 'U'): [3, 4], ('L', 'U', 'W', 'D'): [4], ('W', 'U', 'G', 'Q'): [7, 8], ('L', 'D', 'E', 'Q'): [4, 5, 7], ('U', 'W', 'B', 'Q'): [5, 6], ('B', 'U', 'D', 'E'): [5, 7], ('L', 'E', 'D', 'U'): [4], ('W', 'U', 'E', 'Q'): [5, 6], ('U', 'W', 'E', 'Q'): [5, 6], ('L', 'G', 'Q', 'B'): [5], ('G', 'D', 'E', 'U'): [3, 4], ('G', 'D', 'W', 'U'): [3, 4], ('Q', 'U', 'L', 'D'): [3, 4], ('L', 'U', 'B', 'D'): [4], ('W', 'B', 'E', 'L'): [5], ('E', 'U', 'W', 'D'): [4], ('W', 'E', 'B', 'L'): [3, 4, 5], ('E', 'L', 'U', 'D'): [4], ('B', 'G', 'E', 'U'): [7, 8], ('L', 'Q', 'D', 'U'): [4, 7], ('B', 'D', 'U', 'E'): [7], ('L', 'U', 'Q', 'E'): [5], ('W', 'G', 'Q', 'B'): [7, 8], ('L', 'G', 'E', 'Q'): [5], ('G', 'B', 'W', 'Q'): [7, 8], ('G', 'Q', 'B', 'U'): [3, 4], ('G', 'L', 'D', 'U'): [4], ('L', 'U', 'G', 'Q'): [5, 7], ('D', 'Q', 'W', 'E'): [3, 5, 7], ('D', 'E', 'W', 'U'): [3], ('U', 'W', 'L', 'Q'): [5, 6, 7, 8], ('L', 'G', 'Q', 'E'): [5], ('W', 'G', 'U', 'Q'): [7, 8], ('L', 'D', 'Q', 'U'): [4, 7], ('Q', 'D', 'B', 'U'): [3, 4], ('W', 'U', 'B', 'Q'): [5, 6], ('G', 'U', 'L', 'Q'): [5, 7], ('U', 'E', 'W', 'Q'): [5, 6], ('E', 'D', 'L', 'Q'): [4], ('L', 'E', 'U', 'Q'): [5], ('L', 'U', 'Q', 'D'): [4], ('U', 'Q', 'L', 'E'): [5], ('E', 'Q', 'L', 'D'): [4], ('D', 'L', 'U', 'Q'): [7], ('W', 'U', 'Q', 'L'): [5, 6, 7, 8], ('G', 'L', 'W', 'U'): [5], ('G', 'E', 'L', 'Q'): [5], ('W', 'B', 'D', 'Q'): [5, 7], ('B', 'E', 'G', 'U'): [7, 8], ('D', 'Q', 'E', 'L'): [2], ('L', 'U', 'G', 'W'): [5], ('Q', 'E', 'W', 'U'): [3, 4], ('U', 'B', 'W', 'Q'): [5, 6], ('D', 'W', 'Q', 'U'): [7], ('W', 'D', 'Q', 'L'): [5, 6, 7], ('U', 'Q', 'B', 'L'): [3, 4], ('W', 'G', 'B', 'Q'): [7, 8], ('Q', 'L', 'U', 'D'): [4], ('G', 'E', 'B', 'U'): [3, 4, 7, 8], ('G', 'B', 'L', 'Q'): [5], ('W', 'L', 'U', 'Q'): [5, 6, 7, 8], ('U', 'E', 'L', 'Q'): [5], ('G', 'Q', 'E', 'D'): [2, 4], ('G', 'L', 'Q', 'B'): [5], ('G', 'W', 'L', 'U'): [5], ('D', 'B', 'E', 'G'): [5], ('G', 'U', 'W', 'D'): [4], ('G', 'U', 'E', 'Q'): [5, 6], ('U', 'W', 'Q', 'B'): [5, 6], ('U', 'G', 'W', 'L'): [1, 3], ('Q', 'E', 'L', 'U'): [3], ('G', 'U', 'B', 'D'): [4, 5, 6], ('G', 'W', 'Q', 'U'): [7, 8], ('D', 'Q', 'L', 'E'): [3, 5, 7], ('G', 'W', 'L', 'Q'): [7, 8], ('L', 'G', 'W', 'U'): [5], ('G', 'U', 'B', 'Q'): [5, 6], ('G', 'L', 'Q', 'D'): [4, 5, 6], ('L', 'E', 'Q', 'D'): [4], ('L', 'G', 'U', 'W'): [5], ('D', 'E', 'B', 'G'): [5], ('G', 'B', 'E', 'U'): [7, 8], ('W', 'Q', 'G', 'L'): [5, 6, 7, 8], ('E', 'G', 'U', 'D'): [4], ('L', 'D', 'E', 'U'): [4], ('L', 'G', 'U', 'D'): [4], ('G', 'L', 'U', 'Q'): [5, 7], ('G', 'Q', 'L', 'D'): [4, 5, 6], ('L', 'G', 'D', 'Q'): [4, 5, 6], ('D', 'W', 'B', 'Q'): [5, 7], ('G', 'D', 'B', 'U'): [3, 4], ('L', 'Q', 'D', 'E'): [5], ('E', 'B', 'W', 'L'): [5], ('G', 'L', 'D', 'Q'): [4, 5, 6], ('G', 'L', 'B', 'D'): [4], ('Q', 'L', 'D', 'U'): [4], ('E', 'U', 'B', 'D'): [4], ('E', 'U', 'L', 'D'): [4], ('G', 'W', 'B', 'Q'): [7, 8], ('L', 'Q', 'U', 'D'): [4], ('G', 'Q', 'W', 'U'): [3, 4, 5, 6, 7], ('G', 'L', 'Q', 'U'): [5, 7], ('L', 'D', 'Q', 'E'): [5, 7], ('G', 'E', 'D', 'U'): [4], ('L', 'G', 'B', 'Q'): [5], ('E', 'W', 'B', 'L'): [5], ('U', 'W', 'Q', 'L'): [5, 6, 7, 8], ('D', 'W', 'Q', 'B'): [5, 7], ('Q', 'G', 'W', 'L'): [1], ('B', 'G', 'D', 'E'): [5], ('D', 'E', 'W', 'Q'): [5, 7], ('G', 'U', 'W', 'Q'): [7, 8], ('D', 'G', 'W', 'E'): [1], ('D', 'L', 'E', 'Q'): [5, 7], ('G', 'L', 'U', 'D'): [4], ('G', 'Q', 'B', 'D'): [4], ('E', 'Q', 'B', 'D'): [4], ('L', 'U', 'E', 'D'): [4]}, 5: {('U', 'G', 'W', 'L', 'E'): [4], ('Q', 'G', 'W', 'E', 'L'): [3, 4], ('G', 'W', 'L', 'U', 'D'): [7], ('W', 'E', 'D', 'G', 'L'): [5], ('U', 'Q', 'E', 'L', 'D'): [5, 6], ('G', 'L', 'U', 'D', 'W'): [7], ('L', 'U', 'G', 'D', 'W'): [7], ('U', 'W', 'E', 'Q', 'B'): [7, 8], ('E', 'W', 'D', 'G', 'L'): [5], ('W', 'G', 'U', 'B', 'L'): [5, 6], ('W', 'D', 'L', 'B', 'G'): [5, 6], ('D', 'U', 'E', 'W', 'L'): [6], ('L', 'U', 'E', 'D', 'Q'): [6], ('W', 'D', 'G', 'B', 'L'): [5, 6], ('W', 'B', 'D', 'L', 'G'): [5, 6], ('E', 'Q', 'W', 'G', 'B'): [5, 6], ('L', 'G', 'U', 'Q', 'D'): [8], ('E', 'G', 'Q', 'W', 'L'): [5, 6], ('B', 'D', 'U', 'W', 'L'): [6], ('E', 'L', 'D', 'Q', 'U'): [6], ('W', 'U', 'B', 'G', 'L'): [5, 6], ('W', 'B', 'D', 'G', 'L'): [5, 6], ('D', 'W', 'E', 'Q', 'L'): [8], ('W', 'L', 'D', 'Q', 'B'): [8], ('U', 'W', 'E', 'B', 'Q'): [7, 8], ('E', 'U', 'Q', 'W', 'B'): [7, 8], ('G', 'D', 'Q', 'L', 'U'): [6, 8], ('W', 'E', 'D', 'U', 'L'): [6], ('B', 'U', 'G', 'L', 'E'): [8], ('L', 'G', 'W', 'D', 'U'): [7], ('B', 'G', 'Q', 'W', 'E'): [5, 6], ('E', 'W', 'D', 'U', 'L'): [6], ('G', 'E', 'L', 'Q', 'B'): [7], ('D', 'U', 'Q', 'E', 'L'): [4], ('L', 'D', 'G', 'E', 'Q'): [6], ('E', 'L', 'Q', 'G', 'B'): [7], ('G', 'L', 'U', 'Q', 'D'): [8], ('B', 'D', 'L', 'W', 'U'): [6], ('B', 'U', 'G', 'E', 'L'): [8], ('L', 'D', 'G', 'Q', 'B'): [6, 7], ('L', 'U', 'G', 'Q', 'D'): [8], ('G', 'L', 'W', 'U', 'D'): [7], ('W', 'U', 'Q', 'E', 'B'): [7, 8], ('D', 'W', 'E', 'U', 'L'): [6], ('E', 'B', 'W', 'G', 'Q'): [7, 8], ('D', 'W', 'G', 'E', 'L'): [5], ('G', 'W', 'U', 'B', 'L'): [5, 6], ('D', 'L', 'W', 'B', 'G'): [5, 6], ('W', 'U', 'Q', 'D', 'B'): [7], ('G', 'D', 'L', 'B', 'Q'): [7], ('D', 'W', 'L', 'Q', 'B'): [8], ('E', 'B', 'L', 'G', 'Q'): [5, 7], ('W', 'E', 'Q', 'U', 'B'): [5, 6, 7, 8], ('L', 'G', 'Q', 'E', 'B'): [7], ('G', 'D', 'L', 'W', 'U'): [7], ('B', 'Q', 'L', 'D', 'E'): [5], ('L', 'G', 'E', 'B', 'Q'): [7], ('G', 'L', 'D', 'W', 'U'): [7], ('D', 'G', 'E', 'W', 'L'): [5], ('D', 'W', 'L', 'B', 'G'): [5, 6], ('E', 'B', 'G', 'L', 'Q'): [5, 7], ('L', 'U', 'Q', 'G', 'W'): [7], ('L', 'B', 'D', 'W', 'Q'): [5, 7], ('D', 'W', 'Q', 'L', 'E'): [8], ('U', 'Q', 'E', 'W', 'G'): [5, 6], ('B', 'W', 'Q', 'G', 'D'): [5, 6], ('D', 'W', 'L', 'B', 'U'): [6], ('U', 'D', 'L', 'Q', 'E'): [6], ('G', 'U', 'L', 'W', 'D'): [5, 7], ('U', 'B', 'G', 'L', 'Q'): [5], ('Q', 'G', 'U', 'B', 'E'): [3, 4], ('W', 'E', 'U', 'B', 'Q'): [7, 8], ('D', 'E', 'L', 'Q', 'U'): [6], ('D', 'B', 'L', 'W', 'G'): [5, 6], ('G', 'Q', 'W', 'D', 'L'): [7, 8], ('W', 'D', 'G', 'E', 'L'): [5], ('B', 'W', 'Q', 'G', 'E'): [5, 6], ('E', 'U', 'G', 'W', 'L'): [5, 6], ('G', 'U', 'Q', 'W', 'D'): [7, 8], ('W', 'L', 'D', 'E', 'Q'): [8], ('W', 'Q', 'D', 'B', 'L'): [7, 8], ('L', 'D', 'G', 'Q', 'U'): [6, 8], ('D', 'L', 'G', 'B', 'Q'): [7], ('G', 'D', 'L', 'U', 'W'): [7], ('E', 'Q', 'G', 'W', 'B'): [5, 6], ('L', 'E', 'Q', 'G', 'B'): [7], ('D', 'E', 'L', 'W', 'U'): [6], ('L', 'G', 'Q', 'U', 'D'): [8], ('D', 'W', 'B', 'G', 'L'): [5, 6], ('W', 'D', 'Q', 'L', 'B'): [8], ('L', 'G', 'Q', 'W', 'B'): [7], ('D', 'B', 'G', 'L', 'Q'): [5, 7], ('L', 'D', 'G', 'W', 'U'): [7], ('L', 'D', 'U', 'Q', 'E'): [6], ('D', 'L', 'B', 'W', 'U'): [6], ('U', 'L', 'E', 'D', 'Q'): [6], ('D', 'W', 'E', 'G', 'L'): [5], ('L', 'Q', 'E', 'G', 'W'): [5], ('E', 'D', 'G', 'W', 'L'): [5], ('W', 'D', 'Q', 'B', 'L'): [8], ('D', 'E', 'W', 'U', 'L'): [6], ('D', 'L', 'B', 'W', 'G'): [5, 6], ('U', 'B', 'D', 'W', 'Q'): [7], ('G', 'Q', 'W', 'B', 'D'): [7, 8], ('E', 'W', 'U', 'Q', 'B'): [7, 8], ('E', 'W', 'Q', 'U', 'B'): [5, 6, 7, 8], ('E', 'U', 'B', 'W', 'Q'): [7, 8], ('W', 'D', 'E', 'Q', 'L'): [8], ('W', 'B', 'Q', 'D', 'L'): [7, 8], ('L', 'Q', 'G', 'D', 'U'): [8], ('B', 'W', 'G', 'D', 'L'): [5, 6], ('U', 'W', 'B', 'E', 'Q'): [7, 8], ('D', 'E', 'U', 'Q', 'L'): [6], ('U', 'W', 'Q', 'G', 'B'): [7, 8], ('G', 'B', 'E', 'L', 'Q'): [7], ('L', 'W', 'D', 'G', 'U'): [7], ('E', 'W', 'D', 'L', 'U'): [6], ('G', 'U', 'L', 'D', 'Q'): [8], ('E', 'Q', 'D', 'U', 'L'): [6], ('D', 'B', 'G', 'W', 'L'): [5, 6], ('B', 'U', 'W', 'D', 'L'): [5, 6], ('G', 'E', 'Q', 'L', 'B'): [5, 7], ('L', 'W', 'G', 'U', 'D'): [7], ('G', 'U', 'B', 'Q', 'E'): [7, 8], ('D', 'B', 'W', 'L', 'U'): [6], ('G', 'Q', 'L', 'W', 'D'): [7, 8], ('L', 'G', 'D', 'U', 'Q'): [8], ('D', 'W', 'U', 'B', 'L'): [6], ('U', 'D', 'L', 'W', 'Q'): [8], ('D', 'W', 'E', 'L', 'G'): [5], ('W', 'E', 'D', 'L', 'G'): [5], ('W', 'D', 'B', 'L', 'Q'): [8], ('D', 'B', 'W', 'L', 'G'): [5, 6], ('B', 'Q', 'W', 'G', 'L'): [5, 6], ('D', 'W', 'B', 'L', 'Q'): [8], ('W', 'Q', 'D', 'E', 'L'): [7, 8], ('L', 'G', 'D', 'Q', 'B'): [7], ('E', 'G', 'Q', 'W', 'B'): [5, 6, 7], ('D', 'U', 'L', 'W', 'Q'): [8], ('W', 'D', 'E', 'U', 'L'): [6], ('Q', 'L', 'E', 'D', 'U'): [6], ('L', 'G', 'W', 'U', 'D'): [7], ('E', 'B', 'W', 'D', 'Q'): [5, 7], ('L', 'D', 'G', 'U', 'Q'): [6, 8], ('D', 'G', 'W', 'B', 'L'): [5, 6], ('W', 'Q', 'D', 'L', 'B'): [7, 8], ('W', 'U', 'E', 'D', 'L'): [5, 6], ('G', 'E', 'Q', 'W', 'L'): [5, 6], ('L', 'G', 'B', 'E', 'Q'): [7], ('B', 'D', 'W', 'U', 'L'): [6], ('D', 'E', 'W', 'L', 'U'): [6], ('D', 'E', 'L', 'W', 'G'): [5], ('L', 'U', 'G', 'D', 'Q'): [8], ('W', 'D', 'B', 'U', 'L'): [6], ('E', 'U', 'W', 'Q', 'B'): [7, 8], ('E', 'L', 'G', 'Q', 'B'): [7], ('W', 'D', 'Q', 'E', 'L'): [8], ('W', 'D', 'L', 'Q', 'B'): [8], ('L', 'U', 'G', 'W', 'D'): [7], ('L', 'G', 'D', 'U', 'W'): [7], ('D', 'B', 'L', 'G', 'Q'): [5, 7], ('L', 'B', 'G', 'W', 'Q'): [7], ('G', 'Q', 'L', 'U', 'D'): [8], ('Q', 'E', 'D', 'U', 'L'): [6], ('E', 'U', 'D', 'W', 'L'): [5, 6], ('G', 'B', 'Q', 'W', 'U'): [8], ('W', 'U', 'B', 'D', 'L'): [5, 6], ('W', 'D', 'E', 'L', 'G'): [5], ('G', 'L', 'E', 'B', 'Q'): [7], ('G', 'Q', 'D', 'W', 'U'): [8], ('G', 'L', 'W', 'D', 'U'): [7], ('G', 'D', 'Q', 'W', 'U'): [8], ('G', 'D', 'B', 'L', 'Q'): [7], ('U', 'E', 'Q', 'L', 'D'): [5, 6], ('G', 'Q', 'B', 'W', 'D'): [7, 8], ('Q', 'L', 'D', 'E', 'U'): [6], ('U', 'Q', 'D', 'L', 'E'): [6], ('D', 'E', 'W', 'Q', 'L'): [8], ('G', 'U', 'B', 'E', 'D'): [7, 8], ('E', 'U', 'W', 'B', 'Q'): [7, 8], ('U', 'D', 'G', 'L', 'Q'): [4], ('L', 'B', 'E', 'G', 'Q'): [7], ('D', 'W', 'B', 'Q', 'L'): [8], ('E', 'W', 'L', 'D', 'U'): [6], ('D', 'B', 'U', 'W', 'L'): [6], ('D', 'L', 'E', 'Q', 'U'): [6], ('W', 'D', 'L', 'B', 'U'): [6], ('D', 'W', 'B', 'L', 'G'): [5, 6], ('G', 'Q', 'L', 'D', 'U'): [8], ('D', 'G', 'W', 'E', 'L'): [3, 4, 5], ('B', 'G', 'Q', 'W', 'L'): [5, 6], ('L', 'Q', 'U', 'D', 'E'): [6], ('E', 'D', 'U', 'Q', 'L'): [6], ('L', 'G', 'D', 'Q', 'U'): [8], ('B', 'Q', 'U', 'W', 'E'): [5, 6], ('E', 'Q', 'D', 'W', 'L'): [5, 6], ('Q', 'D', 'E', 'U', 'L'): [6], ('D', 'W', 'B', 'L', 'U'): [6], ('G', 'Q', 'W', 'L', 'D'): [7, 8], ('U', 'G', 'W', 'E', 'L'): [4], ('G', 'W', 'L', 'D', 'U'): [7], ('W', 'B', 'U', 'D', 'L'): [5, 6], ('W', 'U', 'E', 'Q', 'B'): [7, 8], ('G', 'D', 'U', 'L', 'Q'): [8], ('U', 'D', 'Q', 'W', 'B'): [7], ('L', 'U', 'D', 'Q', 'E'): [6], ('G', 'Q', 'W', 'U', 'D'): [8], ('B', 'Q', 'G', 'W', 'L'): [5, 6], ('D', 'W', 'U', 'E', 'L'): [6], ('E', 'B', 'G', 'W', 'Q'): [7, 8], ('W', 'U', 'D', 'B', 'L'): [5, 6], ('W', 'Q', 'B', 'D', 'L'): [7, 8], ('L', 'D', 'G', 'B', 'Q'): [6, 7], ('U', 'D', 'L', 'E', 'Q'): [6], ('G', 'Q', 'D', 'L', 'U'): [6, 8], ('D', 'L', 'W', 'B', 'U'): [6], ('W', 'G', 'Q', 'D', 'E'): [7], ('E', 'Q', 'W', 'G', 'L'): [5, 6], ('E', 'Q', 'G', 'W', 'L'): [5, 6], ('W', 'B', 'U', 'E', 'Q'): [7, 8], ('W', 'B', 'E', 'U', 'Q'): [7, 8], ('E', 'D', 'U', 'W', 'L'): [6], ('W', 'U', 'G', 'B', 'L'): [5, 6], ('D', 'L', 'W', 'B', 'Q'): [8], ('D', 'U', 'E', 'B', 'Q'): [7], ('G', 'L', 'Q', 'W', 'B'): [7], ('L', 'G', 'D', 'W', 'U'): [7], ('E', 'L', 'Q', 'D', 'U'): [6], ('W', 'E', 'Q', 'D', 'B'): [5], ('E', 'U', 'W', 'D', 'L'): [5, 6], ('D', 'L', 'W', 'E', 'U'): [6], ('D', 'Q', 'E', 'U', 'L'): [6], ('G', 'L', 'D', 'B', 'Q'): [7], ('D', 'Q', 'L', 'E', 'U'): [6], ('W', 'L', 'D', 'Q', 'E'): [8], ('D', 'L', 'W', 'Q', 'E'): [8], ('W', 'U', 'Q', 'G', 'D'): [5, 6], ('W', 'G', 'E', 'D', 'L'): [5], ('D', 'Q', 'E', 'W', 'U'): [7], ('L', 'E', 'B', 'G', 'Q'): [7], ('W', 'G', 'D', 'B', 'L'): [5, 6], ('L', 'U', 'D', 'G', 'W'): [7], ('W', 'E', 'U', 'Q', 'B'): [7, 8], ('B', 'W', 'D', 'L', 'U'): [6], ('L', 'Q', 'G', 'U', 'D'): [8], ('D', 'Q', 'E', 'W', 'G'): [5, 7], ('Q', 'E', 'L', 'D', 'U'): [6], ('B', 'W', 'Q', 'D', 'E'): [5], ('Q', 'U', 'G', 'B', 'E'): [3, 4], ('L', 'Q', 'U', 'E', 'D'): [6], ('G', 'L', 'E', 'Q', 'B'): [7], ('U', 'L', 'E', 'Q', 'D'): [6], ('L', 'E', 'G', 'B', 'Q'): [7], ('W', 'D', 'L', 'E', 'U'): [6], ('W', 'E', 'D', 'L', 'U'): [6], ('B', 'Q', 'D', 'L', 'E'): [5], ('G', 'Q', 'W', 'U', 'E'): [8], ('U', 'B', 'L', 'G', 'Q'): [5], ('G', 'D', 'L', 'U', 'Q'): [8], ('D', 'W', 'L', 'E', 'Q'): [8], ('W', 'E', 'B', 'U', 'Q'): [7, 8], ('D', 'L', 'Q', 'W', 'G'): [5], ('L', 'Q', 'U', 'G', 'W'): [7], ('E', 'L', 'G', 'B', 'Q'): [7], ('D', 'W', 'L', 'B', 'Q'): [8], ('B', 'U', 'G', 'W', 'L'): [5, 6], ('U', 'E', 'Q', 'W', 'G'): [5, 6], ('L', 'B', 'G', 'D', 'Q'): [7], ('L', 'G', 'E', 'Q', 'B'): [7], ('U', 'E', 'Q', 'W', 'B'): [7, 8], ('W', 'L', 'E', 'D', 'Q'): [8], ('D', 'U', 'W', 'E', 'L'): [6], ('G', 'W', 'U', 'E', 'L'): [5, 6], ('E', 'W', 'Q', 'G', 'B'): [5, 6, 7, 8], ('U', 'L', 'D', 'Q', 'E'): [6], ('D', 'E', 'G', 'W', 'L'): [5], ('D', 'L', 'W', 'E', 'Q'): [8], ('D', 'W', 'G', 'B', 'L'): [5, 6], ('E', 'D', 'W', 'G', 'L'): [5], ('B', 'Q', 'D', 'W', 'E'): [5], ('E', 'D', 'Q', 'L', 'U'): [6], ('E', 'W', 'Q', 'D', 'B'): [5], ('G', 'E', 'W', 'D', 'Q'): [7], ('W', 'B', 'D', 'L', 'U'): [6], ('G', 'L', 'Q', 'U', 'D'): [8], ('E', 'Q', 'U', 'W', 'L'): [5], ('D', 'W', 'Q', 'L', 'B'): [8], ('U', 'Q', 'E', 'W', 'D'): [5, 6], ('W', 'D', 'L', 'E', 'Q'): [8], ('W', 'D', 'B', 'Q', 'L'): [8], ('Q', 'D', 'L', 'E', 'U'): [6], ('B', 'W', 'D', 'U', 'L'): [6], ('G', 'L', 'U', 'W', 'D'): [7], ('W', 'D', 'Q', 'L', 'E'): [8], ('D', 'L', 'Q', 'G', 'B'): [7], ('L', 'E', 'U', 'D', 'Q'): [6], ('D', 'E', 'Q', 'W', 'U'): [7], ('U', 'D', 'E', 'L', 'Q'): [6], ('L', 'D', 'G', 'Q', 'E'): [6], ('L', 'G', 'U', 'W', 'D'): [7], ('L', 'G', 'B', 'D', 'Q'): [7], ('W', 'L', 'D', 'B', 'Q'): [8], ('D', 'E', 'Q', 'W', 'G'): [5, 7], ('B', 'W', 'D', 'L', 'G'): [5, 6], ('U', 'L', 'Q', 'E', 'D'): [6], ('D', 'B', 'W', 'U', 'L'): [6], ('L', 'D', 'W', 'G', 'U'): [7], ('Q', 'G', 'U', 'W', 'E'): [3, 4], ('G', 'U', 'D', 'L', 'Q'): [8], ('G', 'Q', 'W', 'E', 'U'): [8], ('D', 'W', 'L', 'E', 'U'): [6], ('L', 'E', 'Q', 'G', 'W'): [5], ('W', 'U', 'B', 'E', 'Q'): [7, 8], ('B', 'G', 'Q', 'W', 'U'): [8], ('Q', 'U', 'G', 'W', 'E'): [3, 4], ('W', 'U', 'Q', 'G', 'B'): [7, 8], ('L', 'G', 'U', 'D', 'Q'): [8], ('D', 'W', 'B', 'U', 'L'): [6], ('W', 'B', 'Q', 'G', 'E'): [5, 6], ('D', 'W', 'L', 'E', 'G'): [5], ('D', 'G', 'B', 'L', 'Q'): [7], ('B', 'Q', 'W', 'G', 'E'): [5, 6], ('U', 'Q', 'L', 'D', 'E'): [6], ('D', 'B', 'W', 'L', 'Q'): [8], ('W', 'D', 'E', 'G', 'L'): [5], ('L', 'W', 'G', 'D', 'U'): [7], ('W', 'E', 'G', 'D', 'L'): [5], ('L', 'B', 'D', 'G', 'Q'): [7], ('L', 'B', 'W', 'U', 'Q'): [5], ('E', 'W', 'G', 'D', 'L'): [5], ('W', 'D', 'B', 'L', 'U'): [6], ('W', 'E', 'D', 'L', 'Q'): [8], ('B', 'D', 'G', 'W', 'L'): [5, 6], ('G', 'E', 'B', 'L', 'Q'): [7], ('W', 'U', 'D', 'E', 'L'): [5, 6], ('G', 'Q', 'U', 'W', 'D'): [7, 8], ('L', 'U', 'D', 'E', 'Q'): [6], ('W', 'D', 'B', 'G', 'L'): [5, 6], ('G', 'U', 'L', 'D', 'W'): [5, 7], ('G', 'E', 'Q', 'W', 'B'): [5, 6, 7], ('B', 'Q', 'W', 'D', 'L'): [5, 6], ('U', 'E', 'D', 'L', 'Q'): [6], ('G', 'D', 'L', 'Q', 'U'): [8], ('W', 'E', 'U', 'D', 'L'): [5, 6], ('E', 'W', 'U', 'D', 'L'): [5, 6], ('W', 'B', 'U', 'G', 'L'): [5, 6], ('D', 'L', 'Q', 'W', 'B'): [7], ('U', 'W', 'Q', 'E', 'B'): [7, 8], ('W', 'E', 'D', 'Q', 'L'): [8], ('G', 'E', 'D', 'W', 'Q'): [7], ('D', 'E', 'W', 'L', 'Q'): [8], ('D', 'L', 'E', 'W', 'U'): [6], ('U', 'W', 'Q', 'D', 'B'): [7], ('D', 'U', 'E', 'B', 'G'): [7], ('W', 'D', 'L', 'E', 'G'): [5], ('B', 'W', 'U', 'D', 'L'): [5, 6], ('G', 'L', 'B', 'D', 'Q'): [7], ('G', 'Q', 'W', 'D', 'U'): [8], ('W', 'D', 'L', 'Q', 'E'): [8], ('D', 'E', 'U', 'W', 'L'): [6], ('U', 'E', 'L', 'Q', 'D'): [6], ('G', 'L', 'Q', 'D', 'U'): [8], ('W', 'B', 'Q', 'U', 'E'): [5, 6], ('G', 'U', 'E', 'B', 'D'): [7, 8], ('G', 'D', 'L', 'Q', 'B'): [7], ('D', 'B', 'W', 'G', 'L'): [5, 6], ('U', 'D', 'L', 'G', 'Q'): [4], ('D', 'L', 'W', 'U', 'Q'): [8], ('L', 'D', 'G', 'U', 'W'): [7], ('D', 'E', 'Q', 'U', 'L'): [6], ('E', 'W', 'B', 'U', 'Q'): [7, 8], ('D', 'W', 'L', 'Q', 'E'): [8], ('G', 'W', 'Q', 'D', 'E'): [7], ('D', 'E', 'U', 'B', 'G'): [7], ('G', 'L', 'D', 'Q', 'B'): [7], ('G', 'B', 'Q', 'W', 'E'): [5, 6], ('L', 'E', 'U', 'Q', 'D'): [6], ('L', 'G', 'Q', 'D', 'U'): [8], ('W', 'U', 'E', 'B', 'Q'): [7, 8], ('W', 'U', 'G', 'E', 'L'): [5, 6], ('G', 'B', 'Q', 'W', 'L'): [5, 6], ('E', 'G', 'B', 'L', 'Q'): [7], ('L', 'E', 'G', 'Q', 'B'): [7], ('W', 'B', 'D', 'U', 'L'): [6], ('E', 'W', 'U', 'B', 'Q'): [7, 8], ('L', 'U', 'Q', 'D', 'E'): [6], ('E', 'D', 'W', 'L', 'G'): [5], ('E', 'D', 'L', 'W', 'U'): [6], ('W', 'G', 'B', 'D', 'L'): [5, 6], ('W', 'G', 'U', 'E', 'L'): [5, 6], ('W', 'B', 'L', 'D', 'U'): [6], ('D', 'U', 'W', 'B', 'L'): [6], ('L', 'D', 'B', 'G', 'Q'): [7], ('B', 'Q', 'U', 'L', 'E'): [5], ('L', 'U', 'Q', 'E', 'D'): [6], ('D', 'L', 'U', 'W', 'Q'): [8], ('W', 'D', 'B', 'L', 'G'): [5, 6], ('Q', 'E', 'D', 'L', 'U'): [6], ('U', 'E', 'W', 'Q', 'B'): [7, 8], ('U', 'W', 'Q', 'G', 'D'): [5, 6], ('B', 'Q', 'D', 'W', 'L'): [5, 6], ('G', 'B', 'L', 'D', 'Q'): [7], ('D', 'L', 'G', 'W', 'Q'): [8], ('B', 'W', 'L', 'D', 'U'): [6], ('G', 'Q', 'W', 'D', 'B'): [7, 8], ('E', 'G', 'L', 'B', 'Q'): [7], ('L', 'B', 'W', 'G', 'Q'): [7], ('W', 'E', 'Q', 'D', 'L'): [7, 8], ('L', 'D', 'Q', 'G', 'B'): [7], ('U', 'L', 'D', 'E', 'Q'): [6], ('W', 'E', 'Q', 'G', 'D'): [5, 6], ('B', 'Q', 'L', 'G', 'E'): [5], ('G', 'B', 'Q', 'L', 'E'): [5], ('Q', 'G', 'W', 'L', 'E'): [3, 4], ('W', 'E', 'U', 'G', 'L'): [5, 6], ('W', 'Q', 'D', 'L', 'E'): [7, 8], ('U', 'E', 'B', 'W', 'Q'): [7, 8], ('D', 'Q', 'E', 'L', 'U'): [6, 7], ('D', 'B', 'W', 'Q', 'L'): [8], ('E', 'U', 'W', 'G', 'L'): [5, 6], ('G', 'L', 'U', 'D', 'Q'): [8], ('D', 'L', 'G', 'Q', 'B'): [7], ('E', 'Q', 'L', 'D', 'U'): [6], ('G', 'U', 'B', 'E', 'Q'): [7, 8], ('D', 'U', 'Q', 'W', 'B'): [7], ('G', 'L', 'D', 'Q', 'U'): [8], ('W', 'E', 'L', 'D', 'U'): [6], ('D', 'G', 'L', 'Q', 'B'): [7], ('B', 'G', 'Q', 'L', 'E'): [5], ('D', 'L', 'B', 'G', 'Q'): [7], ('G', 'U', 'B', 'D', 'E'): [7, 8], ('U', 'B', 'Q', 'W', 'D'): [5], ('L', 'G', 'D', 'B', 'Q'): [7], ('W', 'L', 'B', 'D', 'Q'): [8], ('L', 'B', 'G', 'E', 'Q'): [7], ('B', 'W', 'D', 'G', 'L'): [5, 6], ('D', 'W', 'Q', 'E', 'L'): [8], ('E', 'W', 'Q', 'G', 'D'): [5, 6], ('W', 'B', 'Q', 'G', 'D'): [5, 6], ('G', 'B', 'L', 'E', 'Q'): [7], ('W', 'E', 'L', 'D', 'Q'): [8], ('B', 'W', 'Q', 'U', 'E'): [5, 6], ('B', 'D', 'W', 'G', 'L'): [5, 6], ('B', 'U', 'D', 'W', 'L'): [5, 6], ('G', 'Q', 'E', 'W', 'U'): [8], ('E', 'D', 'Q', 'U', 'L'): [6], ('G', 'L', 'Q', 'W', 'D'): [7, 8], ('B', 'Q', 'W', 'U', 'E'): [5, 6], ('E', 'G', 'Q', 'L', 'B'): [5, 7], ('D', 'B', 'L', 'W', 'U'): [6], ('W', 'B', 'D', 'L', 'Q'): [8], ('G', 'E', 'L', 'B', 'Q'): [7], ('W', 'B', 'L', 'D', 'Q'): [8], ('G', 'U', 'L', 'Q', 'D'): [8], ('D', 'W', 'E', 'L', 'Q'): [8], ('D', 'G', 'L', 'B', 'Q'): [7], ('E', 'D', 'L', 'W', 'G'): [5], ('E', 'D', 'W', 'L', 'U'): [6], ('W', 'B', 'D', 'Q', 'L'): [8], ('E', 'L', 'B', 'G', 'Q'): [7], ('W', 'D', 'U', 'E', 'L'): [6], ('W', 'Q', 'E', 'D', 'L'): [7, 8], ('D', 'U', 'B', 'W', 'L'): [6], ('B', 'Q', 'L', 'U', 'E'): [5], ('U', 'Q', 'L', 'E', 'D'): [6], ('G', 'L', 'D', 'U', 'W'): [7], ('L', 'B', 'U', 'W', 'Q'): [5], ('D', 'G', 'B', 'W', 'L'): [5, 6], ('G', 'E', 'Q', 'W', 'U'): [8], ('B', 'D', 'L', 'W', 'G'): [5, 6], ('E', 'U', 'B', 'G', 'D'): [5], ('E', 'B', 'U', 'G', 'D'): [5], ('E', 'Q', 'W', 'D', 'L'): [5, 6], ('L', 'D', 'Q', 'W', 'B'): [7], ('U', 'L', 'Q', 'D', 'E'): [6], ('E', 'D', 'W', 'U', 'L'): [6], ('E', 'W', 'U', 'G', 'L'): [5, 6], ('W', 'B', 'G', 'D', 'L'): [5, 6], ('D', 'Q', 'U', 'E', 'L'): [6], ('W', 'D', 'U', 'B', 'L'): [6], ('E', 'Q', 'D', 'L', 'U'): [6], ('D', 'E', 'W', 'G', 'L'): [5], ('U', 'D', 'Q', 'E', 'L'): [4], ('L', 'G', 'U', 'D', 'W'): [7], ('D', 'L', 'W', 'Q', 'B'): [8], ('G', 'Q', 'U', 'L', 'D'): [7, 8], ('Q', 'E', 'U', 'D', 'L'): [5, 6], ('D', 'L', 'Q', 'E', 'U'): [6], ('B', 'D', 'W', 'L', 'U'): [6], ('E', 'Q', 'W', 'U', 'L'): [5], ('D', 'G', 'U', 'W', 'E'): [3], ('B', 'Q', 'G', 'L', 'E'): [5], ('W', 'D', 'E', 'L', 'Q'): [8], ('Q', 'D', 'E', 'L', 'U'): [6], ('D', 'E', 'W', 'L', 'G'): [5], ('G', 'E', 'U', 'B', 'D'): [7, 8], ('B', 'Q', 'G', 'W', 'E'): [5, 6], ('G', 'L', 'B', 'E', 'Q'): [7], ('U', 'E', 'W', 'B', 'Q'): [7, 8], ('B', 'D', 'W', 'L', 'G'): [5, 6], ('G', 'L', 'D', 'U', 'Q'): [8], ('U', 'B', 'W', 'D', 'Q'): [7], ('U', 'E', 'L', 'D', 'Q'): [6], ('E', 'B', 'D', 'W', 'Q'): [5, 7], ('L', 'D', 'U', 'E', 'Q'): [6], ('U', 'Q', 'B', 'W', 'D'): [5], ('G', 'B', 'Q', 'W', 'D'): [7, 8], ('W', 'D', 'E', 'L', 'U'): [6], ('D', 'E', 'U', 'B', 'Q'): [7], ('E', 'W', 'D', 'L', 'G'): [5], ('B', 'Q', 'W', 'D', 'E'): [5], ('L', 'D', 'U', 'G', 'W'): [7], ('W', 'E', 'Q', 'G', 'B'): [5, 6, 7, 8], ('D', 'L', 'W', 'G', 'Q'): [8], ('D', 'W', 'Q', 'B', 'L'): [8], ('E', 'D', 'L', 'Q', 'U'): [6], ('U', 'E', 'Q', 'W', 'D'): [5, 6], ('W', 'B', 'Q', 'D', 'E'): [5], ('W', 'G', 'D', 'E', 'L'): [5], ('G', 'B', 'D', 'L', 'Q'): [7], ('Q', 'D', 'U', 'E', 'L'): [6], ('B', 'W', 'U', 'G', 'L'): [5, 6], ('L', 'B', 'W', 'D', 'Q'): [5, 7], ('L', 'U', 'E', 'Q', 'D'): [6], ('D', 'U', 'G', 'W', 'E'): [3], ('D', 'G', 'W', 'L', 'E'): [3, 4], ('D', 'W', 'E', 'L', 'U'): [6], ('G', 'L', 'Q', 'E', 'B'): [7], ('W', 'U', 'E', 'G', 'L'): [5, 6], ('E', 'G', 'L', 'Q', 'B'): [7], ('U', 'D', 'Q', 'L', 'E'): [6], ('D', 'Q', 'L', 'W', 'G'): [5], ('G', 'U', 'Q', 'L', 'D'): [7, 8], ('B', 'U', 'W', 'G', 'L'): [5, 6], ('E', 'Q', 'U', 'D', 'L'): [5, 6], ('D', 'E', 'Q', 'L', 'U'): [6, 7], ('W', 'D', 'L', 'B', 'Q'): [8]}, 6: {('L', 'G', 'U', 'E', 'W', 'D'): [8], ('D', 'L', 'B', 'U', 'W', 'E'): [6, 8], ('G', 'B', 'L', 'E', 'Q', 'D'): [8], ('W', 'Q', 'E', 'L', 'G', 'D'): [5, 6, 7, 8], ('B', 'Q', 'U', 'W', 'G', 'E'): [8], ('D', 'E', 'L', 'Q', 'W', 'G'): [6], ('B', 'W', 'L', 'D', 'E', 'U'): [8], ('B', 'D', 'G', 'Q', 'L', 'E'): [6], ('B', 'L', 'D', 'W', 'E', 'U'): [6, 8], ('G', 'Q', 'E', 'U', 'W', 'B'): [7], ('L', 'G', 'U', 'E', 'D', 'W'): [8], ('B', 'U', 'W', 'D', 'L', 'E'): [8], ('E', 'Q', 'L', 'U', 'G', 'D'): [5, 6], ('L', 'W', 'B', 'G', 'D', 'U'): [8], ('L', 'E', 'B', 'Q', 'D', 'W'): [5], ('D', 'W', 'B', 'E', 'U', 'L'): [8], ('W', 'B', 'L', 'D', 'E', 'G'): [6, 7], ('D', 'B', 'U', 'W', 'L', 'E'): [8], ('L', 'G', 'E', 'W', 'U', 'D'): [8], ('D', 'W', 'U', 'B', 'E', 'L'): [8], ('B', 'E', 'W', 'L', 'D', 'Q'): [8], ('L', 'E', 'G', 'B', 'Q', 'D'): [8], ('D', 'B', 'L', 'W', 'E', 'G'): [7], ('G', 'W', 'U', 'B', 'E', 'L'): [7, 8], ('B', 'E', 'D', 'U', 'W', 'L'): [8], ('E', 'B', 'L', 'D', 'G', 'Q'): [6, 8], ('G', 'E', 'L', 'Q', 'D', 'B'): [8], ('G', 'E', 'Q', 'B', 'L', 'D'): [7, 8], ('E', 'G', 'U', 'L', 'W', 'D'): [8], ('L', 'D', 'E', 'U', 'B', 'W'): [7], ('G', 'Q', 'E', 'U', 'L', 'B'): [7], ('L', 'D', 'U', 'Q', 'G', 'B'): [6], ('W', 'G', 'U', 'B', 'L', 'E'): [7, 8], ('L', 'E', 'G', 'B', 'D', 'Q'): [8], ('G', 'L', 'E', 'W', 'D', 'U'): [8], ('W', 'B', 'D', 'G', 'L', 'E'): [7], ('E', 'G', 'U', 'W', 'L', 'D'): [7, 8], ('D', 'W', 'L', 'B', 'E', 'U'): [8], ('B', 'D', 'Q', 'W', 'L', 'E'): [8], ('B', 'D', 'E', 'U', 'W', 'L'): [8], ('L', 'B', 'U', 'G', 'W', 'D'): [6, 8], ('L', 'B', 'G', 'W', 'U', 'D'): [8], ('W', 'B', 'U', 'E', 'G', 'L'): [7, 8], ('L', 'Q', 'G', 'D', 'E', 'B'): [7, 8], ('W', 'D', 'B', 'E', 'L', 'U'): [8], ('G', 'D', 'B', 'L', 'E', 'Q'): [8], ('E', 'L', 'W', 'D', 'U', 'B'): [6], ('B', 'W', 'U', 'E', 'G', 'L'): [7, 8], ('B', 'L', 'G', 'D', 'U', 'W'): [8], ('L', 'B', 'Q', 'E', 'U', 'W'): [5], ('L', 'B', 'D', 'G', 'U', 'W'): [8], ('B', 'Q', 'W', 'G', 'D', 'U'): [7, 8], ('L', 'U', 'G', 'B', 'D', 'W'): [6], ('G', 'W', 'L', 'D', 'E', 'U'): [8], ('W', 'D', 'B', 'L', 'E', 'U'): [8], ('B', 'D', 'W', 'L', 'U', 'E'): [8], ('L', 'W', 'E', 'B', 'G', 'U'): [7], ('W', 'U', 'G', 'L', 'B', 'D'): [5, 6], ('L', 'G', 'D', 'B', 'U', 'W'): [8], ('L', 'U', 'G', 'W', 'E', 'D'): [6, 8], ('L', 'U', 'G', 'B', 'W', 'E'): [7], ('W', 'D', 'L', 'G', 'B', 'E'): [7], ('W', 'B', 'L', 'E', 'D', 'U'): [8], ('B', 'D', 'W', 'G', 'L', 'E'): [7], ('E', 'B', 'G', 'Q', 'W', 'D'): [7, 8], ('B', 'W', 'L', 'D', 'E', 'G'): [6, 7], ('B', 'L', 'D', 'U', 'W', 'E'): [6, 8], ('G', 'W', 'U', 'L', 'E', 'D'): [7, 8], ('D', 'B', 'W', 'L', 'G', 'E'): [7], ('L', 'G', 'B', 'Q', 'E', 'D'): [7, 8], ('B', 'E', 'D', 'L', 'W', 'Q'): [8], ('E', 'Q', 'B', 'W', 'G', 'D'): [5], ('G', 'W', 'B', 'D', 'L', 'U'): [7, 8], ('D', 'B', 'U', 'L', 'G', 'E'): [8], ('B', 'L', 'W', 'D', 'U', 'E'): [6, 8], ('W', 'E', 'L', 'Q', 'D', 'B'): [6, 7], ('L', 'E', 'G', 'U', 'D', 'W'): [8], ('U', 'D', 'L', 'G', 'Q', 'B'): [6], ('W', 'D', 'L', 'U', 'E', 'G'): [6], ('B', 'L', 'W', 'D', 'G', 'E'): [7], ('D', 'W', 'B', 'L', 'G', 'E'): [7], ('W', 'B', 'Q', 'L', 'G', 'E'): [7, 8], ('B', 'D', 'G', 'L', 'E', 'Q'): [6], ('W', 'U', 'G', 'L', 'E', 'D'): [5, 6], ('D', 'Q', 'W', 'E', 'B', 'L'): [8], ('L', 'U', 'G', 'D', 'E', 'W'): [6, 8], ('E', 'L', 'G', 'B', 'W', 'D'): [5], ('B', 'Q', 'G', 'D', 'W', 'U'): [7, 8], ('L', 'U', 'B', 'G', 'W', 'D'): [6], ('W', 'B', 'E', 'D', 'U', 'L'): [8], ('D', 'L', 'E', 'Q', 'W', 'B'): [6], ('B', 'W', 'E', 'U', 'G', 'L'): [7, 8], ('W', 'D', 'G', 'E', 'B', 'L'): [7], ('L', 'D', 'E', 'B', 'G', 'Q'): [6, 8], ('B', 'D', 'L', 'G', 'E', 'Q'): [6], ('D', 'W', 'L', 'B', 'E', 'G'): [7], ('U', 'Q', 'G', 'B', 'L', 'D'): [5, 6], ('D', 'E', 'L', 'Q', 'W', 'B'): [6], ('E', 'W', 'U', 'L', 'D', 'G'): [5], ('W', 'D', 'G', 'B', 'E', 'L'): [7], ('D', 'W', 'B', 'L', 'E', 'G'): [7], ('D', 'L', 'W', 'B', 'E', 'G'): [7], ('U', 'E', 'W', 'L', 'D', 'G'): [5], ('B', 'L', 'D', 'W', 'Q', 'E'): [6], ('Q', 'B', 'E', 'U', 'G', 'L'): [5], ('L', 'U', 'W', 'G', 'E', 'D'): [5], ('W', 'B', 'U', 'E', 'D', 'L'): [7, 8], ('W', 'D', 'B', 'E', 'L', 'G'): [7], ('L', 'G', 'B', 'W', 'U', 'D'): [8], ('D', 'L', 'U', 'E', 'B', 'W'): [7], ('L', 'E', 'B', 'W', 'D', 'U'): [7], ('E', 'L', 'G', 'B', 'D', 'Q'): [8], ('D', 'Q', 'B', 'L', 'W', 'E'): [6], ('L', 'G', 'E', 'Q', 'B', 'D'): [8], ('L', 'B', 'D', 'Q', 'G', 'E'): [6], ('L', 'G', 'W', 'B', 'U', 'D'): [8], ('B', 'Q', 'L', 'E', 'U', 'W'): [5], ('W', 'L', 'B', 'Q', 'D', 'E'): [6, 7, 8], ('G', 'L', 'W', 'E', 'U', 'D'): [8], ('E', 'L', 'B', 'D', 'G', 'Q'): [6, 8], ('D', 'L', 'E', 'U', 'W', 'B'): [6], ('L', 'W', 'G', 'B', 'D', 'U'): [8], ('E', 'L', 'G', 'W', 'U', 'D'): [8], ('B', 'W', 'D', 'L', 'U', 'E'): [8], ('G', 'U', 'W', 'L', 'B', 'D'): [7, 8], ('E', 'B', 'G', 'L', 'D', 'Q'): [8], ('D', 'B', 'L', 'Q', 'W', 'E'): [6], ('E', 'Q', 'B', 'G', 'W', 'D'): [5], ('G', 'D', 'B', 'W', 'L', 'U'): [7, 8], ('W', 'B', 'U', 'D', 'L', 'E'): [8], ('L', 'E', 'W', 'B', 'G', 'U'): [7], ('G', 'D', 'L', 'B', 'W', 'U'): [8], ('L', 'G', 'W', 'E', 'U', 'D'): [8], ('B', 'G', 'D', 'L', 'U', 'W'): [8], ('E', 'G', 'W', 'L', 'D', 'U'): [8], ('L', 'U', 'W', 'G', 'D', 'E'): [5], ('B', 'U', 'D', 'W', 'L', 'E'): [8], ('L', 'G', 'Q', 'D', 'W', 'B'): [8], ('G', 'L', 'W', 'U', 'B', 'E'): [7], ('E', 'L', 'G', 'D', 'B', 'Q'): [8], ('B', 'W', 'G', 'D', 'L', 'U'): [7, 8], ('E', 'Q', 'G', 'W', 'D', 'B'): [7, 8], ('L', 'W', 'U', 'D', 'B', 'E'): [5], ('L', 'W', 'U', 'G', 'B', 'D'): [5], ('E', 'L', 'B', 'Q', 'G', 'D'): [7, 8], ('D', 'W', 'U', 'L', 'E', 'G'): [6], ('L', 'E', 'D', 'Q', 'G', 'B'): [6, 8], ('G', 'D', 'E', 'L', 'Q', 'B'): [8], ('L', 'B', 'D', 'G', 'W', 'U'): [8], ('L', 'E', 'D', 'G', 'Q', 'B'): [8], ('L', 'U', 'W', 'B', 'G', 'E'): [5], ('D', 'W', 'E', 'L', 'B', 'G'): [7], ('U', 'L', 'W', 'Q', 'D', 'B'): [8], ('D', 'B', 'E', 'L', 'W', 'G'): [7], ('L', 'G', 'D', 'Q', 'E', 'B'): [8], ('D', 'B', 'G', 'L', 'W', 'E'): [7], ('B', 'E', 'D', 'L', 'W', 'U'): [8], ('W', 'U', 'B', 'L', 'G', 'E'): [5, 6], ('W', 'Q', 'B', 'L', 'G', 'E'): [5, 6, 7, 8], ('B', 'G', 'L', 'W', 'D', 'U'): [8], ('L', 'B', 'U', 'E', 'G', 'W'): [7], ('W', 'B', 'G', 'D', 'L', 'E'): [7], ('E', 'Q', 'G', 'D', 'L', 'B'): [5, 6, 7, 8], ('L', 'E', 'G', 'D', 'W', 'U'): [8], ('G', 'B', 'L', 'Q', 'E', 'D'): [7, 8], ('L', 'B', 'E', 'Q', 'G', 'D'): [7, 8], ('L', 'U', 'B', 'W', 'D', 'E'): [5], ('U', 'Q', 'L', 'G', 'B', 'D'): [5, 6], ('B', 'Q', 'G', 'E', 'W', 'L'): [7, 8], ('G', 'Q', 'L', 'B', 'E', 'D'): [7, 8], ('E', 'U', 'D', 'B', 'G', 'Q'): [5], ('B', 'Q', 'G', 'E', 'L', 'D'): [5, 6], ('B', 'D', 'Q', 'E', 'W', 'L'): [7, 8], ('G', 'L', 'B', 'W', 'U', 'D'): [8], ('B', 'L', 'D', 'E', 'W', 'G'): [7], ('B', 'G', 'Q', 'W', 'L', 'E'): [7, 8], ('U', 'D', 'G', 'B', 'L', 'Q'): [6], ('L', 'E', 'G', 'W', 'D', 'U'): [8], ('B', 'W', 'D', 'G', 'L', 'E'): [7], ('B', 'L', 'Q', 'E', 'U', 'W'): [5], ('D', 'B', 'E', 'U', 'W', 'L'): [8], ('G', 'W', 'L', 'B', 'U', 'D'): [8], ('W', 'B', 'L', 'Q', 'U', 'E'): [7, 8], ('E', 'L', 'U', 'G', 'D', 'W'): [6, 8], ('W', 'D', 'B', 'L', 'E', 'G'): [7], ('G', 'W', 'L', 'E', 'U', 'D'): [8], ('D', 'B', 'E', 'W', 'L', 'U'): [8], ('G', 'Q', 'E', 'L', 'D', 'B'): [7, 8], ('B', 'W', 'L', 'G', 'U', 'D'): [7, 8], ('G', 'D', 'L', 'B', 'U', 'W'): [8], ('B', 'G', 'Q', 'E', 'W', 'L'): [7, 8], ('B', 'L', 'Q', 'D', 'W', 'E'): [6], ('W', 'B', 'D', 'G', 'E', 'L'): [7], ('E', 'D', 'L', 'U', 'W', 'G'): [6], ('L', 'G', 'E', 'B', 'D', 'Q'): [8], ('L', 'U', 'D', 'B', 'G', 'Q'): [6], ('L', 'D', 'B', 'Q', 'G', 'E'): [6], ('L', 'E', 'G', 'B', 'U', 'W'): [7], ('D', 'E', 'B', 'W', 'G', 'L'): [7], ('G', 'L', 'B', 'Q', 'E', 'D'): [7, 8], ('D', 'W', 'L', 'B', 'U', 'E'): [8], ('B', 'U', 'Q', 'G', 'E', 'W'): [8], ('G', 'W', 'E', 'D', 'L', 'U'): [7, 8], ('L', 'U', 'G', 'E', 'B', 'W'): [7], ('G', 'L', 'U', 'B', 'W', 'D'): [8], ('B', 'D', 'L', 'W', 'U', 'E'): [8], ('L', 'E', 'Q', 'G', 'B', 'D'): [8], ('G', 'D', 'B', 'E', 'L', 'Q'): [8], ('D', 'B', 'W', 'L', 'U', 'E'): [8], ('B', 'U', 'L', 'W', 'D', 'E'): [6], ('G', 'L', 'D', 'B', 'U', 'W'): [8], ('B', 'W', 'Q', 'G', 'U', 'D'): [7, 8], ('D', 'E', 'B', 'L', 'W', 'G'): [7], ('B', 'L', 'U', 'D', 'W', 'E'): [6], ('E', 'B', 'G', 'Q', 'L', 'D'): [7, 8], ('G', 'L', 'D', 'E', 'Q', 'B'): [8], ('D', 'L', 'E', 'W', 'B', 'G'): [7], ('L', 'U', 'G', 'B', 'E', 'W'): [7], ('B', 'D', 'L', 'G', 'Q', 'U'): [8], ('B', 'D', 'Q', 'U', 'G', 'L'): [6], ('L', 'B', 'W', 'U', 'G', 'D'): [5], ('U', 'Q', 'L', 'G', 'D', 'B'): [5, 6], ('G', 'U', 'L', 'D', 'E', 'W'): [6, 8], ('U', 'B', 'E', 'L', 'W', 'Q'): [7, 8], ('G', 'L', 'Q', 'D', 'E', 'B'): [8], ('U', 'Q', 'G', 'L', 'B', 'D'): [5, 6], ('W', 'B', 'L', 'D', 'U', 'E'): [8], ('G', 'D', 'W', 'L', 'B', 'U'): [7, 8], ('E', 'L', 'W', 'B', 'D', 'U'): [6], ('L', 'G', 'U', 'W', 'E', 'D'): [8], ('B', 'E', 'W', 'D', 'L', 'U'): [8], ('B', 'D', 'L', 'U', 'G', 'E'): [8], ('B', 'W', 'U', 'L', 'G', 'E'): [8], ('E', 'D', 'G', 'L', 'B', 'Q'): [6, 8], ('E', 'L', 'G', 'D', 'W', 'U'): [8], ('E', 'W', 'Q', 'G', 'U', 'D'): [7, 8], ('G', 'U', 'L', 'D', 'B', 'W'): [6, 8], ('G', 'E', 'D', 'Q', 'L', 'B'): [6, 8], ('G', 'L', 'E', 'D', 'Q', 'B'): [8], ('L', 'E', 'G', 'U', 'W', 'D'): [8], ('L', 'D', 'G', 'B', 'U', 'W'): [8], ('B', 'E', 'D', 'W', 'L', 'Q'): [8], ('B', 'W', 'L', 'D', 'G', 'E'): [6, 7], ('L', 'E', 'U', 'B', 'G', 'W'): [7], ('D', 'Q', 'U', 'G', 'W', 'L'): [4], ('B', 'Q', 'G', 'W', 'L', 'E'): [7, 8], ('D', 'E', 'L', 'B', 'W', 'G'): [7], ('G', 'D', 'L', 'Q', 'E', 'B'): [8], ('D', 'B', 'L', 'W', 'G', 'E'): [7], ('D', 'B', 'W', 'E', 'G', 'L'): [7], ('G', 'E', 'Q', 'L', 'D', 'B'): [8], ('B', 'Q', 'W', 'D', 'E', 'L'): [7, 8], ('W', 'D', 'E', 'B', 'L', 'G'): [7], ('L', 'E', 'G', 'D', 'B', 'Q'): [8], ('E', 'G', 'B', 'L', 'W', 'D'): [5], ('L', 'B', 'G', 'W', 'D', 'U'): [8], ('W', 'B', 'E', 'D', 'L', 'U'): [8], ('B', 'W', 'G', 'D', 'E', 'L'): [7], ('G', 'B', 'E', 'L', 'Q', 'D'): [8], ('L', 'U', 'B', 'G', 'E', 'W'): [7], ('E', 'D', 'L', 'Q', 'G', 'B'): [6, 8], ('D', 'W', 'B', 'U', 'E', 'L'): [8], ('W', 'B', 'L', 'D', 'G', 'E'): [6, 7], ('L', 'D', 'E', 'G', 'B', 'Q'): [8], ('W', 'B', 'L', 'Q', 'G', 'E'): [7, 8], ('U', 'L', 'D', 'W', 'Q', 'B'): [8], ('E', 'L', 'D', 'G', 'W', 'U'): [8], ('G', 'U', 'W', 'B', 'L', 'D'): [7, 8], ('G', 'L', 'D', 'Q', 'W', 'B'): [8], ('L', 'E', 'B', 'D', 'G', 'Q'): [6, 8], ('W', 'E', 'Q', 'B', 'G', 'D'): [7, 8], ('B', 'U', 'G', 'W', 'Q', 'E'): [8], ('D', 'W', 'L', 'U', 'E', 'G'): [6], ('B', 'L', 'G', 'U', 'D', 'W'): [8], ('G', 'L', 'U', 'W', 'B', 'E'): [7], ('G', 'L', 'E', 'W', 'B', 'D'): [5], ('W', 'B', 'L', 'U', 'D', 'E'): [6, 8], ('L', 'U', 'D', 'E', 'B', 'W'): [5], ('E', 'U', 'Q', 'B', 'G', 'L'): [5], ('B', 'W', 'U', 'D', 'L', 'E'): [8], ('E', 'U', 'D', 'L', 'W', 'G'): [6], ('L', 'B', 'G', 'U', 'W', 'D'): [8], ('L', 'E', 'B', 'D', 'U', 'W'): [7], ('E', 'Q', 'G', 'W', 'D', 'U'): [7, 8], ('E', 'U', 'G', 'L', 'W', 'D'): [5, 6], ('L', 'G', 'Q', 'E', 'D', 'B'): [8], ('E', 'Q', 'B', 'L', 'G', 'D'): [5], ('B', 'L', 'D', 'W', 'E', 'Q'): [6], ('W', 'U', 'B', 'D', 'L', 'E'): [7, 8], ('E', 'L', 'W', 'G', 'D', 'U'): [8], ('L', 'W', 'U', 'B', 'D', 'E'): [5], ('B', 'D', 'G', 'E', 'L', 'Q'): [6], ('B', 'Q', 'G', 'W', 'U', 'D'): [7, 8], ('D', 'Q', 'W', 'B', 'L', 'E'): [8], ('W', 'B', 'D', 'L', 'U', 'E'): [8], ('L', 'E', 'U', 'G', 'D', 'W'): [6, 8], ('D', 'G', 'B', 'W', 'L', 'E'): [7], ('L', 'G', 'W', 'E', 'D', 'U'): [8], ('B', 'L', 'E', 'U', 'D', 'W'): [5], ('G', 'E', 'L', 'Q', 'B', 'D'): [8], ('L', 'E', 'G', 'U', 'B', 'W'): [7], ('G', 'B', 'D', 'Q', 'L', 'E'): [6], ('B', 'L', 'W', 'U', 'G', 'E'): [8], ('L', 'U', 'B', 'G', 'D', 'W'): [6], ('L', 'U', 'G', 'E', 'D', 'W'): [6, 8], ('B', 'L', 'D', 'G', 'W', 'U'): [8], ('W', 'G', 'L', 'E', 'B', 'D'): [5], ('E', 'L', 'D', 'B', 'W', 'Q'): [6], ('G', 'Q', 'B', 'D', 'W', 'L'): [5, 6], ('B', 'L', 'D', 'Q', 'W', 'E'): [6], ('L', 'E', 'G', 'W', 'U', 'D'): [8], ('D', 'G', 'W', 'L', 'B', 'E'): [7], ('G', 'B', 'W', 'D', 'L', 'U'): [7, 8], ('L', 'E', 'Q', 'B', 'G', 'D'): [7, 8], ('W', 'B', 'U', 'D', 'E', 'L'): [8], ('G', 'B', 'U', 'L', 'W', 'D'): [8], ('D', 'Q', 'B', 'U', 'G', 'L'): [6], ('G', 'W', 'E', 'L', 'D', 'U'): [8], ('B', 'L', 'D', 'G', 'U', 'W'): [8], ('W', 'U', 'E', 'L', 'D', 'G'): [5], ('B', 'U', 'D', 'L', 'W', 'E'): [6, 8], ('U', 'Q', 'G', 'L', 'W', 'D'): [5, 6], ('D', 'B', 'L', 'W', 'U', 'E'): [8], ('L', 'G', 'W', 'B', 'D', 'U'): [8], ('E', 'G', 'D', 'L', 'U', 'W'): [8], ('B', 'W', 'D', 'L', 'E', 'G'): [7], ('U', 'L', 'B', 'D', 'G', 'Q'): [6], ('G', 'Q', 'B', 'E', 'L', 'D'): [7, 8], ('B', 'D', 'E', 'L', 'W', 'G'): [7], ('B', 'W', 'D', 'E', 'L', 'G'): [7], ('B', 'E', 'L', 'U', 'D', 'W'): [5], ('E', 'L', 'D', 'B', 'G', 'Q'): [6, 8], ('Q', 'B', 'W', 'U', 'G', 'E'): [8], ('G', 'B', 'L', 'D', 'U', 'W'): [8], ('E', 'B', 'Q', 'G', 'W', 'D'): [5], ('G', 'W', 'L', 'E', 'D', 'U'): [8], ('B', 'D', 'L', 'E', 'W', 'U'): [8], ('B', 'Q', 'G', 'L', 'D', 'E'): [6], ('G', 'B', 'E', 'Q', 'W', 'L'): [7, 8], ('D', 'E', 'L', 'U', 'W', 'G'): [6], ('L', 'G', 'E', 'D', 'Q', 'B'): [8], ('E', 'G', 'L', 'U', 'W', 'D'): [8], ('G', 'B', 'U', 'W', 'L', 'D'): [7, 8], ('D', 'U', 'W', 'L', 'E', 'G'): [6], ('B', 'G', 'W', 'D', 'L', 'U'): [7, 8], ('E', 'Q', 'U', 'B', 'G', 'L'): [5], ('G', 'U', 'B', 'W', 'L', 'D'): [7, 8], ('U', 'D', 'Q', 'L', 'W', 'G'): [6], ('B', 'W', 'U', 'L', 'D', 'E'): [6, 8], ('B', 'L', 'E', 'Q', 'U', 'W'): [5], ('B', 'Q', 'L', 'D', 'G', 'E'): [6], ('W', 'L', 'E', 'Q', 'G', 'D'): [7, 8], ('G', 'W', 'L', 'B', 'D', 'U'): [8], ('B', 'U', 'D', 'E', 'W', 'L'): [8], ('L', 'E', 'B', 'G', 'U', 'W'): [7], ('B', 'L', 'W', 'Q', 'D', 'E'): [6], ('B', 'W', 'D', 'U', 'L', 'E'): [8], ('W', 'L', 'E', 'Q', 'D', 'B'): [6, 7], ('G', 'B', 'E', 'L', 'D', 'Q'): [8], ('L', 'G', 'D', 'U', 'E', 'W'): [6, 8], ('E', 'G', 'B', 'D', 'L', 'Q'): [8], ('D', 'B', 'W', 'G', 'E', 'L'): [7], ('G', 'U', 'E', 'L', 'W', 'D'): [8], ('G', 'Q', 'L', 'D', 'E', 'B'): [7, 8], ('U', 'Q', 'B', 'G', 'L', 'D'): [5], ('L', 'G', 'B', 'D', 'E', 'Q'): [8], ('G', 'L', 'U', 'E', 'B', 'W'): [7], ('G', 'D', 'L', 'U', 'B', 'W'): [6, 8], ('U', 'Q', 'L', 'D', 'G', 'B'): [5, 6], ('L', 'E', 'D', 'G', 'B', 'Q'): [8], ('W', 'B', 'Q', 'G', 'U', 'D'): [7, 8], ('W', 'L', 'B', 'Q', 'D', 'U'): [6], ('L', 'D', 'G', 'U', 'B', 'W'): [6, 8], ('L', 'G', 'D', 'E', 'Q', 'B'): [8], ('L', 'E', 'D', 'B', 'U', 'W'): [7], ('G', 'W', 'U', 'B', 'L', 'E'): [7, 8], ('G', 'E', 'D', 'L', 'Q', 'B'): [8], ('E', 'B', 'L', 'G', 'W', 'D'): [5], ('B', 'G', 'L', 'U', 'D', 'W'): [8], ('G', 'U', 'L', 'E', 'W', 'D'): [8], ('D', 'B', 'W', 'U', 'L', 'E'): [8], ('D', 'U', 'W', 'B', 'L', 'E'): [8], ('B', 'Q', 'G', 'U', 'L', 'D'): [7, 8], ('D', 'E', 'W', 'G', 'B', 'L'): [7], ('E', 'L', 'W', 'G', 'U', 'D'): [8], ('G', 'E', 'D', 'U', 'B', 'Q'): [7], ('D', 'B', 'L', 'E', 'W', 'G'): [7], ('U', 'D', 'G', 'L', 'Q', 'B'): [6], ('W', 'E', 'B', 'Q', 'G', 'U'): [7, 8], ('E', 'W', 'Q', 'G', 'D', 'U'): [7, 8], ('G', 'Q', 'E', 'D', 'W', 'L'): [5, 6], ('B', 'U', 'G', 'Q', 'W', 'E'): [8], ('B', 'L', 'Q', 'U', 'G', 'E'): [8], ('B', 'Q', 'L', 'E', 'G', 'W'): [5], ('B', 'L', 'W', 'D', 'E', 'G'): [7], ('L', 'G', 'D', 'W', 'B', 'U'): [8], ('L', 'G', 'B', 'D', 'W', 'U'): [8], ('B', 'D', 'L', 'E', 'W', 'G'): [7], ('G', 'E', 'L', 'W', 'D', 'U'): [8], ('L', 'U', 'D', 'B', 'E', 'W'): [5], ('W', 'Q', 'B', 'L', 'U', 'E'): [5, 6, 7, 8], ('L', 'B', 'E', 'U', 'D', 'W'): [5], ('B', 'G', 'U', 'W', 'L', 'D'): [7, 8], ('D', 'B', 'G', 'W', 'E', 'L'): [7], ('E', 'Q', 'G', 'W', 'U', 'D'): [7, 8], ('L', 'E', 'B', 'D', 'W', 'U'): [7], ('G', 'E', 'U', 'L', 'W', 'D'): [8], ('E', 'L', 'B', 'W', 'U', 'Q'): [7], ('B', 'W', 'E', 'L', 'D', 'U'): [8], ('G', 'D', 'L', 'W', 'B', 'U'): [8], ('D', 'L', 'B', 'W', 'U', 'E'): [8], ('E', 'G', 'L', 'W', 'U', 'D'): [8], ('G', 'W', 'L', 'E', 'D', 'B'): [5], ('D', 'E', 'B', 'W', 'L', 'G'): [7], ('B', 'E', 'W', 'L', 'D', 'U'): [8], ('W', 'D', 'B', 'G', 'E', 'L'): [7], ('E', 'L', 'Q', 'D', 'G', 'B'): [6, 8], ('B', 'L', 'G', 'D', 'W', 'U'): [8], ('B', 'D', 'E', 'W', 'U', 'L'): [8], ('W', 'Q', 'E', 'L', 'G', 'B'): [6], ('B', 'Q', 'W', 'L', 'D', 'E'): [6, 7, 8], ('L', 'Q', 'E', 'G', 'D', 'B'): [7, 8], ('E', 'G', 'L', 'U', 'D', 'W'): [8], ('G', 'L', 'W', 'U', 'E', 'D'): [8], ('G', 'E', 'L', 'B', 'Q', 'D'): [8], ('W', 'B', 'E', 'Q', 'G', 'D'): [7, 8], ('D', 'E', 'W', 'B', 'L', 'G'): [7], ('G', 'L', 'D', 'U', 'B', 'W'): [6, 8], ('E', 'D', 'U', 'L', 'W', 'B'): [6], ('G', 'L', 'B', 'E', 'D', 'Q'): [8], ('E', 'L', 'D', 'G', 'Q', 'B'): [8], ('E', 'B', 'L', 'Q', 'G', 'D'): [7, 8], ('W', 'E', 'Q', 'L', 'D', 'B'): [6], ('D', 'E', 'W', 'L', 'B', 'G'): [7], ('G', 'W', 'U', 'L', 'B', 'D'): [7, 8], ('B', 'U', 'W', 'L', 'D', 'E'): [6, 8], ('G', 'L', 'E', 'Q', 'D', 'B'): [8], ('L', 'E', 'Q', 'D', 'G', 'B'): [6, 8], ('G', 'B', 'D', 'L', 'W', 'U'): [8], ('L', 'B', 'Q', 'E', 'D', 'W'): [5], ('L', 'Q', 'B', 'E', 'D', 'W'): [5], ('Q', 'B', 'U', 'W', 'G', 'E'): [8], ('B', 'Q', 'G', 'E', 'W', 'D'): [5, 6], ('L', 'G', 'D', 'E', 'B', 'Q'): [8], ('E', 'Q', 'B', 'G', 'L', 'D'): [5], ('G', 'W', 'E', 'U', 'L', 'D'): [7, 8], ('B', 'D', 'W', 'G', 'E', 'L'): [7], ('D', 'U', 'B', 'E', 'W', 'L'): [8], ('D', 'B', 'W', 'E', 'U', 'L'): [8], ('G', 'E', 'D', 'W', 'L', 'U'): [7, 8], ('G', 'W', 'B', 'U', 'L', 'D'): [7, 8], ('G', 'D', 'L', 'E', 'U', 'W'): [8], ('E', 'Q', 'G', 'D', 'W', 'U'): [7, 8], ('L', 'G', 'D', 'B', 'E', 'Q'): [8], ('G', 'L', 'D', 'B', 'W', 'U'): [8], ('G', 'B', 'D', 'W', 'L', 'U'): [7, 8], ('W', 'D', 'U', 'B', 'L', 'E'): [8], ('E', 'L', 'D', 'Q', 'W', 'B'): [6], ('G', 'B', 'E', 'Q', 'L', 'D'): [7, 8], ('E', 'L', 'D', 'W', 'B', 'U'): [6], ('D', 'B', 'W', 'E', 'L', 'G'): [7], ('G', 'E', 'Q', 'D', 'L', 'B'): [6, 8], ('L', 'E', 'W', 'G', 'D', 'U'): [8], ('E', 'D', 'L', 'B', 'G', 'Q'): [6, 8], ('G', 'D', 'E', 'W', 'L', 'U'): [7, 8], ('E', 'G', 'D', 'B', 'L', 'Q'): [8], ('B', 'W', 'L', 'U', 'G', 'E'): [8], ('B', 'D', 'W', 'U', 'L', 'E'): [8], ('B', 'W', 'D', 'L', 'G', 'E'): [7], ('G', 'W', 'B', 'L', 'U', 'D'): [8], ('G', 'B', 'Q', 'E', 'W', 'L'): [7, 8], ('G', 'D', 'L', 'E', 'B', 'Q'): [8], ('E', 'G', 'W', 'L', 'U', 'D'): [8], ('D', 'U', 'E', 'L', 'W', 'G'): [6], ('D', 'B', 'L', 'U', 'G', 'E'): [8], ('D', 'B', 'G', 'E', 'W', 'L'): [7], ('E', 'G', 'B', 'L', 'D', 'Q'): [8], ('D', 'E', 'Q', 'L', 'W', 'G'): [6], ('G', 'L', 'D', 'B', 'E', 'Q'): [8], ('L', 'W', 'G', 'E', 'U', 'D'): [8], ('D', 'B', 'L', 'W', 'E', 'U'): [8], ('G', 'W', 'U', 'B', 'L', 'D'): [7, 8], ('D', 'B', 'L', 'E', 'W', 'Q'): [8], ('U', 'D', 'L', 'W', 'B', 'E'): [2], ('B', 'Q', 'G', 'L', 'D', 'U'): [7, 8], ('G', 'E', 'L', 'U', 'D', 'W'): [8], ('E', 'L', 'W', 'D', 'Q', 'B'): [6], ('E', 'L', 'Q', 'G', 'B', 'D'): [8], ('U', 'Q', 'D', 'L', 'W', 'G'): [5, 6], ('B', 'D', 'G', 'L', 'U', 'Q'): [8], ('G', 'D', 'E', 'L', 'W', 'U'): [8], ('E', 'B', 'G', 'L', 'Q', 'D'): [8], ('W', 'B', 'U', 'L', 'G', 'E'): [8], ('D', 'W', 'B', 'G', 'L', 'E'): [7], ('L', 'W', 'E', 'G', 'D', 'U'): [8], ('B', 'Q', 'G', 'L', 'E', 'D'): [6], ('L', 'D', 'G', 'W', 'E', 'U'): [8], ('W', 'G', 'U', 'B', 'E', 'L'): [7, 8], ('L', 'B', 'G', 'U', 'D', 'W'): [8], ('G', 'U', 'W', 'D', 'B', 'L'): [5, 6], ('B', 'D', 'E', 'W', 'G', 'L'): [7], ('Q', 'B', 'L', 'W', 'D', 'U'): [6], ('E', 'L', 'U', 'G', 'W', 'D'): [6, 8], ('E', 'D', 'L', 'G', 'Q', 'B'): [6, 8], ('E', 'B', 'L', 'W', 'G', 'D'): [5], ('B', 'W', 'D', 'E', 'U', 'L'): [8], ('L', 'E', 'B', 'W', 'G', 'U'): [7], ('L', 'G', 'B', 'E', 'D', 'Q'): [8], ('E', 'B', 'Q', 'G', 'L', 'D'): [5], ('G', 'E', 'W', 'L', 'U', 'D'): [8], ('G', 'E', 'B', 'Q', 'W', 'L'): [7, 8], ('B', 'Q', 'L', 'G', 'D', 'U'): [7, 8], ('L', 'B', 'U', 'W', 'G', 'D'): [5], ('L', 'Q', 'E', 'D', 'G', 'B'): [6, 7, 8], ('G', 'L', 'D', 'E', 'U', 'W'): [8], ('E', 'G', 'Q', 'D', 'W', 'B'): [8], ('D', 'B', 'Q', 'L', 'W', 'E'): [6], ('D', 'W', 'E', 'G', 'B', 'L'): [7], ('Q', 'E', 'U', 'B', 'G', 'L'): [5], ('B', 'Q', 'U', 'L', 'G', 'E'): [8], ('L', 'E', 'D', 'G', 'W', 'U'): [8], ('W', 'D', 'B', 'U', 'L', 'E'): [8], ('L', 'Q', 'E', 'U', 'G', 'B'): [7], ('L', 'B', 'U', 'E', 'D', 'W'): [5], ('E', 'Q', 'G', 'L', 'D', 'U'): [7, 8], ('G', 'L', 'E', 'W', 'D', 'B'): [5], ('L', 'B', 'E', 'D', 'G', 'Q'): [6, 8], ('L', 'U', 'E', 'B', 'G', 'W'): [7], ('L', 'B', 'G', 'Q', 'E', 'D'): [7, 8], ('G', 'Q', 'E', 'L', 'B', 'D'): [7, 8], ('G', 'L', 'U', 'E', 'W', 'D'): [8], ('D', 'U', 'L', 'Q', 'W', 'G'): [6], ('G', 'D', 'L', 'Q', 'W', 'B'): [8], ('L', 'W', 'B', 'G', 'U', 'D'): [8], ('G', 'E', 'D', 'L', 'B', 'Q'): [8], ('E', 'G', 'U', 'L', 'D', 'W'): [8], ('B', 'L', 'W', 'G', 'U', 'D'): [8], ('E', 'D', 'L', 'G', 'B', 'Q'): [6, 8], ('G', 'B', 'L', 'W', 'U', 'D'): [8], ('L', 'G', 'E', 'W', 'D', 'U'): [8], ('W', 'B', 'D', 'E', 'L', 'G'): [7], ('U', 'Q', 'G', 'L', 'D', 'B'): [5, 6], ('B', 'G', 'D', 'L', 'W', 'U'): [8], ('D', 'W', 'E', 'B', 'L', 'G'): [7], ('W', 'D', 'L', 'B', 'U', 'E'): [8], ('L', 'G', 'Q', 'D', 'E', 'B'): [8], ('G', 'E', 'D', 'Q', 'W', 'B'): [8], ('U', 'L', 'W', 'D', 'Q', 'B'): [8], ('E', 'G', 'Q', 'L', 'D', 'B'): [8], ('L', 'D', 'U', 'E', 'B', 'W'): [7], ('L', 'B', 'U', 'G', 'D', 'W'): [6, 8], ('D', 'L', 'B', 'G', 'W', 'E'): [7], ('D', 'W', 'B', 'L', 'E', 'U'): [8], ('B', 'D', 'G', 'E', 'W', 'L'): [7], ('G', 'W', 'U', 'E', 'L', 'D'): [7, 8], ('D', 'L', 'W', 'B', 'E', 'U'): [8], ('B', 'W', 'Q', 'U', 'G', 'E'): [8], ('B', 'E', 'D', 'W', 'Q', 'L'): [8], ('L', 'E', 'W', 'Q', 'D', 'B'): [7], ('U', 'Q', 'B', 'L', 'G', 'D'): [5], ('L', 'B', 'W', 'G', 'U', 'D'): [8], ('U', 'D', 'L', 'B', 'G', 'Q'): [6], ('D', 'Q', 'E', 'L', 'W', 'B'): [6], ('W', 'Q', 'E', 'L', 'U', 'B'): [6, 7], ('U', 'L', 'D', 'B', 'W', 'Q'): [8], ('W', 'B', 'Q', 'L', 'D', 'E'): [6, 7, 8], ('L', 'E', 'B', 'G', 'W', 'U'): [7], ('E', 'B', 'W', 'Q', 'G', 'D'): [7, 8], ('L', 'D', 'G', 'B', 'E', 'Q'): [8], ('G', 'E', 'W', 'L', 'D', 'U'): [8], ('L', 'W', 'G', 'U', 'B', 'D'): [8], ('G', 'B', 'Q', 'L', 'E', 'D'): [7, 8], ('B', 'Q', 'G', 'D', 'L', 'E'): [6], ('L', 'U', 'W', 'G', 'B', 'E'): [5], ('L', 'B', 'G', 'Q', 'W', 'D'): [7], ('G', 'E', 'W', 'U', 'L', 'D'): [7, 8], ('L', 'D', 'E', 'G', 'W', 'U'): [8], ('E', 'G', 'L', 'B', 'W', 'D'): [5], ('Q', 'G', 'U', 'D', 'W', 'L'): [3], ('B', 'L', 'E', 'Q', 'D', 'W'): [5], ('B', 'W', 'D', 'E', 'G', 'L'): [7], ('L', 'G', 'U', 'B', 'D', 'W'): [8], ('D', 'B', 'W', 'L', 'E', 'U'): [8], ('W', 'B', 'Q', 'G', 'D', 'U'): [7, 8], ('L', 'G', 'E', 'Q', 'D', 'B'): [8], ('G', 'L', 'U', 'E', 'D', 'W'): [8], ('G', 'E', 'L', 'D', 'U', 'W'): [8], ('L', 'W', 'U', 'G', 'B', 'E'): [5], ('D', 'W', 'G', 'B', 'L', 'E'): [7], ('E', 'Q', 'G', 'U', 'L', 'D'): [7, 8], ('B', 'Q', 'D', 'G', 'L', 'E'): [6], ('B', 'U', 'G', 'Q', 'E', 'W'): [8], ('B', 'W', 'E', 'D', 'U', 'L'): [8], ('L', 'G', 'U', 'B', 'W', 'E'): [7], ('Q', 'E', 'B', 'U', 'G', 'L'): [5], ('D', 'B', 'U', 'E', 'W', 'L'): [8], ('B', 'D', 'E', 'L', 'W', 'U'): [8], ('D', 'L', 'W', 'G', 'B', 'E'): [7], ('Q', 'L', 'B', 'U', 'G', 'E'): [8], ('W', 'E', 'Q', 'G', 'U', 'D'): [7, 8], ('B', 'W', 'G', 'D', 'L', 'E'): [7], ('G', 'E', 'B', 'L', 'W', 'D'): [5], ('L', 'G', 'B', 'U', 'W', 'D'): [8], ('G', 'E', 'L', 'D', 'Q', 'B'): [8], ('D', 'Q', 'B', 'W', 'E', 'L'): [8], ('L', 'Q', 'E', 'G', 'B', 'D'): [7, 8], ('E', 'G', 'D', 'L', 'B', 'Q'): [8], ('B', 'D', 'L', 'Q', 'G', 'E'): [6], ('G', 'B', 'Q', 'W', 'E', 'L'): [7, 8], ('B', 'W', 'G', 'L', 'U', 'D'): [7, 8], ('L', 'D', 'B', 'G', 'W', 'U'): [8], ('W', 'B', 'E', 'L', 'D', 'U'): [8], ('B', 'L', 'E', 'U', 'G', 'W'): [7], ('E', 'Q', 'G', 'U', 'W', 'D'): [7, 8], ('U', 'L', 'Q', 'D', 'G', 'B'): [6], ('D', 'B', 'L', 'G', 'W', 'E'): [7], ('G', 'D', 'L', 'W', 'E', 'U'): [8], ('L', 'E', 'G', 'W', 'B', 'U'): [7], ('B', 'U', 'D', 'W', 'E', 'L'): [8], ('L', 'D', 'G', 'E', 'U', 'W'): [8], ('L', 'U', 'B', 'E', 'D', 'W'): [5], ('B', 'Q', 'U', 'E', 'W', 'L'): [5, 6, 7, 8], ('E', 'L', 'B', 'W', 'G', 'D'): [5], ('W', 'B', 'D', 'U', 'L', 'E'): [8], ('B', 'L', 'Q', 'E', 'D', 'W'): [5], ('W', 'D', 'L', 'B', 'E', 'U'): [8], ('B', 'W', 'E', 'D', 'L', 'G'): [7], ('G', 'L', 'E', 'U', 'B', 'W'): [7], ('B', 'L', 'U', 'W', 'D', 'E'): [6], ('B', 'W', 'Q', 'L', 'G', 'E'): [7, 8], ('B', 'Q', 'L', 'W', 'D', 'E'): [6], ('W', 'B', 'D', 'E', 'L', 'U'): [8], ('E', 'Q', 'W', 'U', 'G', 'D'): [5, 6], ('D', 'E', 'U', 'L', 'W', 'B'): [6], ('G', 'W', 'L', 'U', 'B', 'D'): [8], ('L', 'U', 'E', 'G', 'B', 'W'): [7], ('G', 'Q', 'L', 'D', 'W', 'B'): [7, 8], ('W', 'U', 'D', 'B', 'E', 'L'): [7, 8], ('B', 'L', 'D', 'U', 'G', 'E'): [8], ('G', 'L', 'Q', 'D', 'W', 'B'): [8], ('G', 'W', 'B', 'L', 'D', 'U'): [8], ('E', 'L', 'G', 'Q', 'B', 'D'): [8], ('G', 'D', 'L', 'E', 'Q', 'B'): [8], ('B', 'W', 'Q', 'L', 'U', 'E'): [7, 8], ('W', 'B', 'G', 'D', 'E', 'L'): [7], ('L', 'U', 'E', 'G', 'W', 'D'): [6, 8], ('B', 'Q', 'U', 'W', 'E', 'L'): [7, 8], ('L', 'U', 'D', 'B', 'W', 'E'): [5], ('D', 'B', 'W', 'L', 'E', 'G'): [7], ('W', 'B', 'L', 'U', 'G', 'E'): [8], ('U', 'L', 'W', 'D', 'B', 'Q'): [8], ('D', 'Q', 'W', 'B', 'E', 'L'): [8], ('L', 'E', 'B', 'G', 'D', 'Q'): [8], ('G', 'E', 'U', 'L', 'D', 'W'): [8], ('G', 'L', 'Q', 'B', 'E', 'D'): [7, 8], ('G', 'D', 'W', 'B', 'L', 'U'): [7, 8], ('L', 'G', 'E', 'U', 'W', 'D'): [8], ('B', 'U', 'Q', 'L', 'G', 'E'): [8], ('L', 'U', 'W', 'G', 'D', 'B'): [5], ('L', 'W', 'U', 'B', 'G', 'E'): [5], ('B', 'D', 'W', 'E', 'G', 'L'): [7], ('B', 'L', 'D', 'E', 'W', 'U'): [6, 8], ('L', 'G', 'Q', 'B', 'E', 'D'): [7, 8], ('G', 'U', 'L', 'B', 'W', 'D'): [8], ('B', 'U', 'L', 'E', 'D', 'W'): [5], ('L', 'W', 'G', 'U', 'E', 'D'): [8], ('B', 'E', 'W', 'D', 'U', 'L'): [8], ('G', 'L', 'E', 'D', 'U', 'W'): [8], ('B', 'Q', 'W', 'L', 'U', 'E'): [7, 8], ('E', 'Q', 'G', 'L', 'D', 'B'): [5, 6, 7, 8], ('D', 'W', 'E', 'B', 'L', 'U'): [8], ('B', 'E', 'W', 'D', 'L', 'Q'): [8], ('B', 'W', 'L', 'D', 'U', 'E'): [8], ('E', 'Q', 'G', 'W', 'B', 'D'): [7, 8], ('E', 'G', 'D', 'Q', 'L', 'B'): [6, 8], ('D', 'Q', 'B', 'E', 'W', 'L'): [7, 8], ('B', 'E', 'G', 'Q', 'W', 'L'): [7, 8], ('L', 'W', 'U', 'G', 'D', 'B'): [5], ('L', 'B', 'E', 'U', 'G', 'W'): [7], ('U', 'B', 'L', 'D', 'G', 'Q'): [6], ('B', 'Q', 'D', 'E', 'W', 'L'): [7, 8], ('G', 'L', 'E', 'Q', 'B', 'D'): [8], ('L', 'B', 'G', 'D', 'U', 'W'): [8], ('L', 'G', 'Q', 'E', 'B', 'D'): [8], ('D', 'W', 'B', 'G', 'E', 'L'): [7], ('B', 'G', 'L', 'W', 'U', 'D'): [8], ('B', 'L', 'U', 'G', 'D', 'W'): [6, 8], ('B', 'D', 'U', 'E', 'W', 'L'): [8], ('E', 'Q', 'D', 'L', 'W', 'G'): [6], ('B', 'G', 'D', 'Q', 'L', 'E'): [6], ('L', 'G', 'E', 'D', 'W', 'U'): [8], ('G', 'E', 'D', 'L', 'U', 'W'): [8], ('E', 'Q', 'G', 'B', 'W', 'D'): [5, 6, 7, 8], ('B', 'W', 'E', 'D', 'L', 'U'): [8], ('G', 'Q', 'B', 'D', 'W', 'E'): [5, 6], ('L', 'G', 'W', 'D', 'B', 'U'): [8], ('D', 'U', 'W', 'B', 'E', 'L'): [8], ('G', 'L', 'E', 'D', 'W', 'U'): [8], ('B', 'D', 'U', 'L', 'W', 'E'): [6, 8], ('L', 'Q', 'G', 'E', 'D', 'B'): [7, 8], ('W', 'B', 'D', 'L', 'G', 'E'): [7], ('E', 'L', 'D', 'W', 'Q', 'B'): [6], ('L', 'E', 'U', 'G', 'B', 'W'): [7], ('E', 'G', 'L', 'Q', 'D', 'B'): [8], ('L', 'U', 'G', 'W', 'B', 'E'): [7], ('D', 'B', 'E', 'L', 'W', 'U'): [8], ('E', 'L', 'D', 'B', 'W', 'U'): [6], ('L', 'G', 'D', 'E', 'U', 'W'): [8], ('G', 'L', 'E', 'B', 'W', 'D'): [5], ('L', 'E', 'G', 'B', 'W', 'U'): [7], ('B', 'D', 'E', 'G', 'W', 'L'): [7], ('W', 'B', 'D', 'L', 'E', 'G'): [7], ('E', 'Q', 'L', 'D', 'G', 'B'): [5, 6, 7, 8], ('L', 'D', 'B', 'G', 'U', 'W'): [8], ('W', 'Q', 'B', 'L', 'D', 'E'): [5, 6, 7, 8], ('B', 'L', 'G', 'U', 'W', 'D'): [8], ('B', 'D', 'L', 'W', 'E', 'U'): [8], ('B', 'L', 'D', 'Q', 'G', 'E'): [6], ('G', 'B', 'L', 'W', 'D', 'U'): [8], ('E', 'G', 'L', 'D', 'B', 'Q'): [8], ('W', 'D', 'B', 'L', 'U', 'E'): [8], ('L', 'Q', 'G', 'B', 'E', 'D'): [7, 8], ('U', 'L', 'D', 'Q', 'G', 'B'): [6], ('B', 'D', 'Q', 'L', 'W', 'E'): [6], ('B', 'D', 'U', 'L', 'G', 'E'): [8], ('G', 'U', 'L', 'E', 'D', 'W'): [8], ('G', 'B', 'Q', 'D', 'L', 'E'): [6], ('D', 'L', 'B', 'E', 'W', 'G'): [7], ('B', 'L', 'D', 'W', 'U', 'E'): [6, 8], ('L', 'G', 'D', 'Q', 'W', 'B'): [8], ('W', 'U', 'D', 'B', 'L', 'E'): [7, 8], ('B', 'Q', 'W', 'E', 'G', 'D'): [5, 6], ('B', 'Q', 'U', 'G', 'E', 'W'): [8], ('G', 'L', 'W', 'E', 'B', 'D'): [5], ('G', 'D', 'L', 'E', 'W', 'U'): [8], ('B', 'L', 'W', 'E', 'D', 'Q'): [6], ('G', 'U', 'E', 'W', 'L', 'D'): [7, 8], ('D', 'Q', 'W', 'L', 'B', 'E'): [4, 8], ('E', 'G', 'L', 'D', 'W', 'U'): [8], ('B', 'W', 'E', 'D', 'G', 'L'): [7], ('L', 'G', 'D', 'E', 'W', 'U'): [8], ('D', 'G', 'W', 'E', 'B', 'L'): [7], ('B', 'U', 'G', 'E', 'Q', 'W'): [8], ('E', 'G', 'W', 'U', 'L', 'D'): [7, 8], ('W', 'E', 'Q', 'G', 'D', 'U'): [7, 8], ('G', 'L', 'U', 'B', 'D', 'W'): [8], ('L', 'U', 'W', 'B', 'G', 'D'): [5], ('G', 'Q', 'L', 'E', 'B', 'D'): [7, 8], ('L', 'G', 'U', 'B', 'E', 'W'): [7], ('W', 'U', 'B', 'D', 'E', 'L'): [7, 8], ('D', 'E', 'L', 'W', 'B', 'G'): [7], ('W', 'U', 'D', 'L', 'E', 'G'): [6], ('D', 'B', 'E', 'W', 'G', 'L'): [7], ('L', 'E', 'G', 'D', 'Q', 'B'): [8], ('E', 'D', 'G', 'Q', 'L', 'B'): [6, 8], ('E', 'B', 'Q', 'W', 'G', 'D'): [5], ('G', 'L', 'B', 'D', 'E', 'Q'): [8], ('L', 'G', 'U', 'E', 'B', 'W'): [7], ('W', 'Q', 'B', 'L', 'G', 'D'): [5, 6], ('B', 'G', 'Q', 'W', 'E', 'L'): [7, 8], ('E', 'G', 'D', 'W', 'L', 'U'): [7, 8], ('D', 'L', 'E', 'Q', 'W', 'G'): [6], ('B', 'Q', 'L', 'D', 'W', 'E'): [6], ('L', 'U', 'B', 'D', 'W', 'E'): [5], ('G', 'L', 'B', 'U', 'D', 'W'): [8], ('L', 'G', 'B', 'U', 'D', 'W'): [8], ('W', 'U', 'B', 'E', 'D', 'L'): [7, 8], ('G', 'L', 'U', 'D', 'E', 'W'): [6, 8], ('L', 'D', 'E', 'G', 'U', 'W'): [8], ('L', 'G', 'B', 'W', 'D', 'U'): [8], ('G', 'L', 'D', 'W', 'E', 'U'): [8], ('G', 'E', 'L', 'B', 'D', 'Q'): [8], ('D', 'B', 'Q', 'W', 'E', 'L'): [8], ('B', 'Q', 'L', 'G', 'D', 'E'): [6], ('B', 'Q', 'W', 'G', 'L', 'E'): [7, 8], ('D', 'E', 'L', 'U', 'W', 'B'): [6], ('B', 'D', 'E', 'L', 'W', 'Q'): [8], ('G', 'W', 'L', 'D', 'B', 'U'): [8], ('L', 'G', 'W', 'U', 'B', 'E'): [7], ('L', 'E', 'U', 'G', 'W', 'D'): [6, 8], ('B', 'D', 'L', 'G', 'U', 'Q'): [8], ('D', 'E', 'B', 'Q', 'W', 'L'): [7, 8], ('B', 'Q', 'W', 'G', 'E', 'L'): [7, 8], ('B', 'G', 'L', 'D', 'U', 'W'): [8], ('B', 'W', 'D', 'L', 'E', 'U'): [8], ('D', 'Q', 'U', 'G', 'B', 'L'): [4], ('E', 'U', 'W', 'L', 'D', 'G'): [5], ('L', 'D', 'G', 'Q', 'E', 'B'): [8], ('D', 'U', 'B', 'L', 'W', 'E'): [6, 8], ('D', 'W', 'L', 'G', 'B', 'E'): [7], ('B', 'E', 'D', 'Q', 'W', 'L'): [7, 8], ('E', 'D', 'Q', 'L', 'W', 'B'): [6], ('D', 'B', 'Q', 'U', 'G', 'L'): [6], ('U', 'D', 'L', 'G', 'B', 'Q'): [6], ('G', 'L', 'W', 'D', 'B', 'U'): [8], ('L', 'B', 'E', 'G', 'Q', 'D'): [8], ('B', 'U', 'L', 'D', 'W', 'E'): [6], ('E', 'Q', 'G', 'L', 'W', 'D'): [5, 6], ('G', 'B', 'L', 'U', 'D', 'W'): [8], ('L', 'U', 'G', 'W', 'B', 'D'): [6], ('L', 'D', 'G', 'E', 'W', 'U'): [8], ('G', 'L', 'D', 'U', 'E', 'W'): [6, 8], ('Q', 'W', 'B', 'U', 'G', 'E'): [8], ('B', 'L', 'D', 'G', 'W', 'E'): [7], ('B', 'Q', 'W', 'E', 'U', 'L'): [5, 6, 7, 8], ('E', 'Q', 'G', 'B', 'L', 'D'): [5, 6, 7, 8], ('B', 'U', 'W', 'L', 'G', 'E'): [8], ('B', 'U', 'W', 'E', 'G', 'Q'): [7], ('B', 'G', 'E', 'Q', 'W', 'L'): [7, 8], ('B', 'Q', 'D', 'W', 'L', 'E'): [7, 8], ('B', 'D', 'W', 'L', 'G', 'E'): [7], ('G', 'L', 'E', 'D', 'W', 'B'): [5], ('L', 'U', 'B', 'G', 'W', 'E'): [7], ('B', 'G', 'W', 'L', 'U', 'D'): [8], ('W', 'B', 'L', 'Q', 'D', 'E'): [6, 7, 8], ('B', 'E', 'W', 'U', 'G', 'L'): [7, 8], ('B', 'Q', 'D', 'L', 'G', 'E'): [6], ('B', 'W', 'G', 'L', 'D', 'U'): [7, 8], ('G', 'U', 'L', 'W', 'E', 'D'): [8], ('B', 'W', 'D', 'E', 'L', 'U'): [8], ('E', 'L', 'G', 'B', 'Q', 'D'): [8], ('E', 'G', 'D', 'L', 'Q', 'B'): [8], ('W', 'B', 'E', 'D', 'L', 'G'): [7], ('B', 'U', 'W', 'D', 'E', 'L'): [8], ('B', 'W', 'D', 'U', 'E', 'L'): [8], ('E', 'D', 'G', 'Q', 'W', 'U'): [8], ('D', 'G', 'W', 'B', 'L', 'E'): [7], ('G', 'D', 'B', 'L', 'W', 'U'): [8], ('E', 'Q', 'G', 'D', 'W', 'B'): [7, 8], ('L', 'W', 'B', 'U', 'G', 'D'): [5], ('B', 'L', 'Q', 'D', 'G', 'E'): [6], ('B', 'G', 'W', 'L', 'D', 'U'): [8], ('L', 'U', 'W', 'D', 'B', 'E'): [5], ('D', 'U', 'E', 'L', 'W', 'B'): [6], ('L', 'E', 'D', 'W', 'B', 'U'): [7], ('B', 'G', 'D', 'W', 'L', 'U'): [7, 8], ('E', 'G', 'D', 'L', 'W', 'U'): [8], ('G', 'U', 'W', 'E', 'L', 'D'): [7, 8], ('L', 'E', 'B', 'Q', 'G', 'D'): [7, 8], ('L', 'D', 'G', 'Q', 'W', 'B'): [8], ('L', 'W', 'E', 'G', 'U', 'D'): [8], ('E', 'D', 'G', 'B', 'L', 'Q'): [6, 8], ('D', 'L', 'W', 'B', 'G', 'E'): [7], ('G', 'L', 'W', 'D', 'E', 'U'): [8], ('B', 'W', 'E', 'U', 'D', 'L'): [7, 8], ('D', 'L', 'B', 'E', 'W', 'U'): [8], ('L', 'G', 'W', 'D', 'E', 'U'): [8], ('W', 'D', 'B', 'E', 'G', 'L'): [7], ('G', 'W', 'L', 'E', 'B', 'D'): [5], ('L', 'E', 'B', 'Q', 'U', 'W'): [5], ('L', 'Q', 'U', 'D', 'G', 'B'): [6], ('E', 'Q', 'W', 'U', 'D', 'B'): [5], ('E', 'G', 'L', 'B', 'Q', 'D'): [8], ('E', 'L', 'G', 'U', 'W', 'D'): [8], ('D', 'B', 'W', 'E', 'L', 'U'): [8], ('E', 'Q', 'W', 'B', 'G', 'D'): [5, 6, 7, 8], ('G', 'D', 'B', 'Q', 'L', 'E'): [6], ('G', 'B', 'W', 'L', 'D', 'U'): [8], ('L', 'U', 'G', 'D', 'B', 'W'): [6], ('G', 'W', 'L', 'U', 'E', 'D'): [8], ('L', 'G', 'E', 'D', 'U', 'W'): [8], ('G', 'B', 'Q', 'E', 'L', 'D'): [7, 8], ('L', 'G', 'D', 'B', 'W', 'U'): [8], ('Q', 'D', 'E', 'G', 'W', 'L'): [3], ('L', 'E', 'G', 'D', 'U', 'W'): [8], ('G', 'L', 'B', 'D', 'W', 'U'): [8], ('B', 'E', 'W', 'U', 'D', 'L'): [7, 8], ('D', 'B', 'L', 'U', 'W', 'E'): [6, 8], ('B', 'Q', 'G', 'U', 'W', 'D'): [7, 8], ('G', 'Q', 'L', 'E', 'D', 'B'): [7, 8], ('B', 'W', 'L', 'Q', 'D', 'E'): [6, 7, 8], ('D', 'L', 'B', 'W', 'G', 'E'): [7], ('B', 'D', 'W', 'E', 'L', 'G'): [7], ('L', 'W', 'U', 'G', 'D', 'E'): [5], ('D', 'E', 'L', 'U', 'B', 'W'): [7], ('B', 'D', 'L', 'G', 'Q', 'E'): [6], ('G', 'B', 'Q', 'W', 'L', 'E'): [7, 8], ('W', 'L', 'B', 'Q', 'G', 'E'): [7, 8], ('D', 'W', 'B', 'E', 'L', 'G'): [7], ('E', 'W', 'Q', 'L', 'D', 'B'): [6], ('Q', 'G', 'D', 'U', 'W', 'L'): [2], ('E', 'G', 'L', 'D', 'Q', 'B'): [8], ('B', 'E', 'W', 'Q', 'D', 'L'): [7, 8], ('G', 'L', 'W', 'E', 'D', 'U'): [8], ('L', 'B', 'W', 'G', 'D', 'U'): [8], ('L', 'E', 'B', 'U', 'G', 'W'): [7], ('D', 'E', 'B', 'G', 'W', 'L'): [7], ('L', 'Q', 'E', 'B', 'G', 'D'): [7, 8], ('U', 'Q', 'E', 'L', 'W', 'B'): [7], ('Q', 'D', 'B', 'U', 'G', 'L'): [6], ('B', 'Q', 'G', 'L', 'U', 'D'): [7, 8], ('G', 'E', 'D', 'L', 'W', 'U'): [8], ('W', 'D', 'B', 'U', 'E', 'L'): [8], ('D', 'L', 'W', 'U', 'E', 'G'): [6], ('E', 'Q', 'W', 'L', 'D', 'B'): [6], ('G', 'E', 'L', 'W', 'U', 'D'): [8], ('U', 'L', 'D', 'W', 'B', 'Q'): [8], ('L', 'E', 'W', 'G', 'B', 'U'): [7], ('D', 'L', 'W', 'E', 'B', 'G'): [7], ('G', 'L', 'U', 'B', 'E', 'W'): [7], ('L', 'D', 'G', 'E', 'Q', 'B'): [8], ('B', 'D', 'G', 'L', 'Q', 'E'): [6], ('G', 'B', 'L', 'D', 'W', 'U'): [8], ('L', 'G', 'E', 'D', 'B', 'Q'): [8], ('D', 'B', 'L', 'E', 'W', 'U'): [8], ('E', 'W', 'Q', 'L', 'G', 'D'): [7, 8], ('E', 'L', 'W', 'D', 'B', 'U'): [6], ('G', 'E', 'L', 'D', 'B', 'Q'): [8], ('E', 'D', 'U', 'L', 'W', 'G'): [6], ('L', 'U', 'D', 'W', 'B', 'E'): [5], ('E', 'Q', 'L', 'G', 'D', 'U'): [7, 8], ('L', 'W', 'U', 'B', 'G', 'D'): [5], ('G', 'D', 'E', 'Q', 'W', 'B'): [8], ('W', 'L', 'E', 'Q', 'D', 'U'): [6], ('E', 'Q', 'W', 'G', 'B', 'D'): [7, 8], ('B', 'D', 'E', 'W', 'L', 'U'): [8], ('D', 'B', 'U', 'W', 'E', 'L'): [8], ('G', 'E', 'L', 'U', 'W', 'D'): [8], ('L', 'B', 'G', 'E', 'D', 'Q'): [8], ('G', 'D', 'E', 'Q', 'L', 'B'): [6, 8], ('G', 'L', 'E', 'B', 'D', 'Q'): [8], ('D', 'L', 'B', 'E', 'W', 'Q'): [8], ('G', 'L', 'W', 'E', 'D', 'B'): [5], ('B', 'D', 'G', 'W', 'E', 'L'): [7], ('E', 'Q', 'G', 'L', 'B', 'D'): [5, 6, 7, 8], ('W', 'D', 'G', 'B', 'L', 'E'): [7], ('B', 'L', 'D', 'E', 'W', 'Q'): [6], ('B', 'E', 'L', 'U', 'G', 'W'): [7], ('E', 'U', 'D', 'L', 'W', 'B'): [6], ('W', 'D', 'E', 'B', 'G', 'L'): [7], ('B', 'D', 'W', 'E', 'L', 'U'): [8], ('B', 'W', 'L', 'G', 'D', 'U'): [7, 8], ('L', 'D', 'U', 'B', 'G', 'Q'): [6], ('D', 'B', 'Q', 'W', 'L', 'E'): [8], ('E', 'W', 'B', 'Q', 'G', 'D'): [7, 8], ('L', 'G', 'W', 'U', 'B', 'D'): [8], ('L', 'G', 'E', 'U', 'B', 'W'): [7], ('E', 'L', 'Q', 'B', 'G', 'D'): [7, 8], ('L', 'W', 'U', 'G', 'E', 'D'): [5], ('U', 'B', 'Q', 'L', 'G', 'D'): [5], ('Q', 'B', 'D', 'U', 'G', 'L'): [6], ('G', 'E', 'U', 'W', 'L', 'D'): [7, 8], ('B', 'Q', 'L', 'E', 'G', 'D'): [5, 6], ('E', 'L', 'D', 'U', 'W', 'B'): [6], ('G', 'L', 'Q', 'E', 'D', 'B'): [8], ('G', 'E', 'L', 'U', 'B', 'W'): [7], ('U', 'D', 'L', 'Q', 'G', 'B'): [6], ('L', 'E', 'D', 'B', 'G', 'Q'): [6, 8], ('L', 'B', 'G', 'E', 'Q', 'D'): [8], ('G', 'L', 'D', 'E', 'W', 'U'): [8], ('L', 'U', 'G', 'E', 'W', 'D'): [6, 8], ('L', 'E', 'D', 'B', 'W', 'U'): [7], ('D', 'W', 'G', 'L', 'B', 'E'): [7], ('L', 'U', 'B', 'W', 'G', 'E'): [5], ('E', 'G', 'L', 'B', 'D', 'Q'): [8], ('E', 'B', 'L', 'G', 'Q', 'D'): [8], ('G', 'D', 'E', 'L', 'B', 'Q'): [8], ('G', 'L', 'E', 'U', 'W', 'D'): [8], ('G', 'L', 'W', 'B', 'D', 'U'): [8], ('E', 'Q', 'G', 'L', 'U', 'D'): [7, 8], ('W', 'U', 'B', 'L', 'D', 'E'): [5, 6, 7, 8], ('W', 'D', 'E', 'G', 'B', 'L'): [7], ('G', 'B', 'D', 'E', 'L', 'Q'): [8], ('U', 'L', 'D', 'B', 'G', 'Q'): [6], ('G', 'Q', 'E', 'D', 'L', 'B'): [5, 6, 7, 8], ('D', 'W', 'G', 'B', 'E', 'L'): [7], ('W', 'B', 'E', 'U', 'D', 'L'): [7, 8], ('B', 'D', 'Q', 'G', 'L', 'E'): [6], ('L', 'W', 'G', 'D', 'E', 'U'): [8], ('L', 'Q', 'G', 'E', 'B', 'D'): [7, 8], ('E', 'L', 'B', 'G', 'Q', 'D'): [8], ('B', 'Q', 'D', 'W', 'E', 'L'): [7, 8], ('L', 'U', 'G', 'B', 'W', 'D'): [6], ('D', 'B', 'Q', 'E', 'W', 'L'): [7, 8], ('E', 'D', 'L', 'Q', 'W', 'G'): [6], ('G', 'L', 'D', 'Q', 'E', 'B'): [8], ('G', 'Q', 'E', 'D', 'W', 'B'): [5, 6, 7, 8], ('W', 'D', 'U', 'L', 'E', 'G'): [6], ('L', 'B', 'E', 'Q', 'D', 'W'): [5], ('Q', 'B', 'L', 'U', 'G', 'E'): [8], ('G', 'E', 'D', 'B', 'L', 'Q'): [8], ('E', 'L', 'B', 'U', 'W', 'Q'): [7], ('B', 'W', 'L', 'U', 'D', 'E'): [6, 8], ('B', 'L', 'G', 'W', 'U', 'D'): [8], ('B', 'E', 'D', 'W', 'U', 'L'): [8], ('E', 'Q', 'G', 'D', 'L', 'U'): [7, 8], ('B', 'Q', 'W', 'U', 'E', 'L'): [7, 8], ('G', 'U', 'W', 'D', 'E', 'L'): [5, 6], ('B', 'L', 'U', 'G', 'W', 'D'): [6, 8], ('D', 'L', 'B', 'Q', 'W', 'E'): [6], ('G', 'L', 'B', 'U', 'W', 'D'): [8], ('D', 'G', 'B', 'E', 'W', 'L'): [7], ('W', 'B', 'E', 'U', 'G', 'L'): [7, 8], ('D', 'B', 'E', 'W', 'U', 'L'): [8], ('L', 'W', 'G', 'E', 'D', 'U'): [8], ('W', 'E', 'Q', 'L', 'G', 'D'): [7, 8], ('W', 'B', 'D', 'U', 'E', 'L'): [8], ('L', 'Q', 'B', 'E', 'U', 'W'): [5], ('B', 'L', 'W', 'G', 'D', 'U'): [8], ('B', 'Q', 'U', 'W', 'L', 'E'): [7, 8], ('G', 'D', 'E', 'B', 'L', 'Q'): [8], ('L', 'U', 'W', 'G', 'B', 'D'): [5], ('E', 'L', 'B', 'G', 'W', 'D'): [5], ('L', 'G', 'U', 'D', 'B', 'W'): [6, 8], ('B', 'W', 'L', 'Q', 'U', 'E'): [7, 8], ('Q', 'B', 'L', 'D', 'W', 'U'): [6], ('B', 'W', 'L', 'E', 'D', 'U'): [8], ('B', 'Q', 'L', 'D', 'W', 'U'): [6], ('E', 'Q', 'L', 'G', 'U', 'D'): [7, 8], ('E', 'G', 'Q', 'L', 'B', 'D'): [8], ('D', 'E', 'Q', 'L', 'W', 'B'): [6], ('E', 'G', 'L', 'Q', 'B', 'D'): [8], ('G', 'E', 'Q', 'L', 'B', 'D'): [8], ('G', 'B', 'W', 'L', 'U', 'D'): [8], ('E', 'D', 'L', 'U', 'W', 'B'): [6], ('B', 'U', 'W', 'E', 'D', 'L'): [7, 8], ('B', 'D', 'W', 'L', 'E', 'U'): [8], ('L', 'U', 'B', 'D', 'G', 'Q'): [6], ('B', 'W', 'Q', 'G', 'D', 'U'): [7, 8], ('G', 'B', 'D', 'L', 'U', 'W'): [8], ('G', 'L', 'U', 'W', 'B', 'D'): [8], ('D', 'W', 'G', 'E', 'B', 'L'): [7], ('L', 'E', 'G', 'Q', 'D', 'B'): [8], ('G', 'L', 'W', 'U', 'B', 'D'): [8], ('B', 'Q', 'W', 'G', 'U', 'D'): [7, 8], ('D', 'L', 'E', 'U', 'B', 'W'): [7], ('E', 'G', 'Q', 'B', 'L', 'D'): [7, 8], ('B', 'D', 'L', 'G', 'W', 'E'): [7], ('U', 'B', 'Q', 'G', 'L', 'D'): [5], ('D', 'L', 'B', 'W', 'E', 'U'): [8], ('G', 'B', 'L', 'U', 'W', 'D'): [8], ('D', 'Q', 'B', 'W', 'L', 'E'): [8], ('B', 'Q', 'G', 'D', 'L', 'U'): [7, 8], ('G', 'W', 'D', 'L', 'B', 'U'): [7, 8], ('G', 'W', 'D', 'B', 'L', 'U'): [7, 8], ('D', 'L', 'B', 'W', 'E', 'G'): [7], ('L', 'B', 'G', 'D', 'E', 'Q'): [8], ('E', 'Q', 'D', 'L', 'W', 'B'): [6], ('G', 'Q', 'E', 'B', 'L', 'D'): [7, 8], ('E', 'B', 'Q', 'L', 'G', 'D'): [5], ('B', 'D', 'E', 'W', 'L', 'G'): [7], ('G', 'E', 'B', 'L', 'Q', 'D'): [8], ('B', 'U', 'Q', 'W', 'G', 'E'): [8], ('G', 'L', 'B', 'W', 'D', 'U'): [8], ('L', 'U', 'B', 'E', 'G', 'W'): [7], ('L', 'U', 'B', 'W', 'G', 'D'): [5], ('L', 'E', 'B', 'W', 'U', 'Q'): [7], ('Q', 'B', 'U', 'G', 'W', 'E'): [8], ('L', 'U', 'B', 'D', 'E', 'W'): [5], ('L', 'G', 'U', 'D', 'E', 'W'): [6, 8], ('G', 'E', 'L', 'B', 'W', 'D'): [5], ('D', 'B', 'E', 'Q', 'W', 'L'): [7, 8], ('E', 'D', 'G', 'L', 'Q', 'B'): [6, 8], ('G', 'L', 'D', 'W', 'B', 'U'): [8], ('G', 'L', 'U', 'B', 'W', 'E'): [7], ('L', 'D', 'E', 'Q', 'G', 'B'): [6, 8], ('G', 'D', 'L', 'U', 'E', 'W'): [6, 8], ('B', 'D', 'G', 'Q', 'L', 'U'): [8], ('L', 'B', 'E', 'Q', 'U', 'W'): [5], ('E', 'L', 'D', 'G', 'U', 'W'): [8], ('G', 'D', 'L', 'B', 'E', 'Q'): [8], ('B', 'L', 'D', 'W', 'G', 'E'): [7], ('B', 'Q', 'D', 'L', 'W', 'E'): [6], ('G', 'U', 'B', 'L', 'D', 'W'): [8], ('G', 'L', 'E', 'D', 'B', 'Q'): [8], ('L', 'G', 'U', 'W', 'B', 'E'): [7], ('W', 'D', 'L', 'E', 'B', 'G'): [7], ('B', 'D', 'W', 'L', 'E', 'G'): [7], ('E', 'W', 'L', 'Q', 'D', 'B'): [6, 7], ('E', 'D', 'Q', 'L', 'W', 'G'): [6], ('B', 'Q', 'W', 'D', 'L', 'E'): [7, 8], ('Q', 'D', 'E', 'G', 'B', 'L'): [3], ('E', 'G', 'L', 'W', 'D', 'U'): [8], ('B', 'L', 'W', 'U', 'D', 'E'): [6, 8], ('W', 'E', 'B', 'Q', 'G', 'D'): [7, 8], ('B', 'L', 'W', 'D', 'Q', 'E'): [6], ('B', 'G', 'U', 'L', 'W', 'D'): [8], ('W', 'D', 'L', 'B', 'G', 'E'): [7], ('W', 'D', 'B', 'L', 'G', 'E'): [7], ('D', 'E', 'U', 'L', 'W', 'G'): [6], ('B', 'D', 'U', 'W', 'L', 'E'): [8], ('D', 'B', 'E', 'G', 'W', 'L'): [7], ('B', 'W', 'U', 'D', 'E', 'L'): [8], ('D', 'Q', 'U', 'L', 'W', 'G'): [6], ('W', 'B', 'Q', 'L', 'U', 'E'): [7, 8], ('L', 'U', 'W', 'B', 'D', 'E'): [5], ('L', 'E', 'W', 'G', 'U', 'D'): [8], ('B', 'G', 'W', 'U', 'L', 'D'): [7, 8], ('E', 'Q', 'W', 'L', 'G', 'D'): [5, 6], ('G', 'U', 'L', 'B', 'D', 'W'): [8], ('E', 'D', 'G', 'Q', 'W', 'B'): [8], ('E', 'Q', 'W', 'G', 'U', 'D'): [7, 8], ('E', 'L', 'G', 'W', 'D', 'U'): [8], ('D', 'L', 'E', 'U', 'W', 'G'): [6], ('B', 'W', 'D', 'G', 'E', 'L'): [7], ('D', 'L', 'B', 'U', 'G', 'E'): [8], ('Q', 'B', 'U', 'L', 'G', 'E'): [8], ('B', 'Q', 'W', 'U', 'G', 'E'): [8], ('G', 'U', 'E', 'L', 'D', 'W'): [8], ('B', 'U', 'W', 'E', 'G', 'L'): [7, 8], ('G', 'E', 'B', 'Q', 'L', 'D'): [7, 8], ('E', 'G', 'D', 'Q', 'W', 'B'): [8], ('W', 'B', 'D', 'E', 'G', 'L'): [7], ('E', 'W', 'Q', 'B', 'G', 'D'): [7, 8], ('E', 'Q', 'B', 'U', 'G', 'L'): [5], ('B', 'Q', 'L', 'E', 'D', 'W'): [5], ('B', 'D', 'L', 'U', 'W', 'E'): [6, 8], ('B', 'L', 'W', 'D', 'E', 'U'): [6, 8], ('E', 'B', 'Q', 'U', 'G', 'L'): [5], ('L', 'E', 'B', 'U', 'D', 'W'): [5], ('B', 'D', 'L', 'W', 'G', 'E'): [7], ('G', 'L', 'B', 'E', 'Q', 'D'): [8], ('G', 'L', 'W', 'B', 'U', 'D'): [8], ('G', 'B', 'L', 'D', 'E', 'Q'): [8], ('D', 'L', 'E', 'B', 'W', 'G'): [7], ('B', 'D', 'Q', 'L', 'G', 'E'): [6], ('L', 'B', 'G', 'D', 'W', 'U'): [8], ('B', 'L', 'W', 'D', 'E', 'Q'): [6], ('B', 'L', 'W', 'E', 'D', 'U'): [6, 8], ('E', 'B', 'G', 'L', 'W', 'D'): [5], ('E', 'L', 'D', 'W', 'U', 'B'): [6], ('D', 'U', 'Q', 'L', 'W', 'G'): [6], ('D', 'G', 'B', 'L', 'W', 'E'): [7], ('L', 'G', 'E', 'U', 'D', 'W'): [8], ('B', 'D', 'E', 'Q', 'W', 'L'): [7, 8], ('D', 'B', 'U', 'L', 'W', 'E'): [6, 8], ('G', 'B', 'U', 'L', 'D', 'W'): [8], ('D', 'W', 'L', 'E', 'B', 'G'): [7], ('W', 'D', 'E', 'B', 'L', 'U'): [8], ('B', 'Q', 'U', 'G', 'W', 'E'): [8], ('Q', 'B', 'U', 'G', 'E', 'W'): [8], ('D', 'G', 'B', 'W', 'E', 'L'): [7], ('W', 'D', 'L', 'B', 'E', 'G'): [7], ('W', 'D', 'G', 'L', 'B', 'E'): [7], ('D', 'W', 'B', 'E', 'G', 'L'): [7], ('W', 'B', 'E', 'D', 'G', 'L'): [7], ('L', 'B', 'E', 'G', 'D', 'Q'): [8], ('L', 'W', 'E', 'G', 'B', 'U'): [7], ('D', 'B', 'E', 'L', 'W', 'Q'): [8], ('B', 'L', 'G', 'W', 'D', 'U'): [8], ('B', 'W', 'Q', 'L', 'D', 'E'): [6, 7, 8], ('E', 'L', 'D', 'W', 'B', 'Q'): [6], ('W', 'Q', 'E', 'L', 'D', 'B'): [6], ('G', 'W', 'E', 'L', 'U', 'D'): [8], ('B', 'E', 'D', 'W', 'L', 'U'): [8], ('D', 'W', 'L', 'B', 'G', 'E'): [7], ('L', 'G', 'B', 'D', 'U', 'W'): [8], ('W', 'D', 'B', 'G', 'L', 'E'): [7], ('B', 'L', 'U', 'E', 'G', 'W'): [7], ('B', 'Q', 'W', 'E', 'D', 'L'): [7, 8], ('L', 'D', 'G', 'U', 'E', 'W'): [6, 8], ('E', 'L', 'W', 'Q', 'D', 'B'): [6, 7], ('E', 'Q', 'W', 'G', 'D', 'B'): [7, 8], ('L', 'E', 'Q', 'G', 'D', 'B'): [8], ('E', 'G', 'W', 'D', 'L', 'U'): [7, 8], ('E', 'G', 'B', 'L', 'Q', 'D'): [8], ('D', 'B', 'E', 'W', 'L', 'G'): [7], ('E', 'G', 'Q', 'D', 'L', 'B'): [6, 8], ('G', 'E', 'L', 'D', 'W', 'U'): [8], ('D', 'G', 'W', 'B', 'E', 'L'): [7], ('E', 'D', 'L', 'Q', 'W', 'B'): [6], ('B', 'D', 'Q', 'W', 'E', 'L'): [8], ('D', 'W', 'U', 'B', 'L', 'E'): [8], ('W', 'G', 'L', 'E', 'D', 'B'): [5], ('G', 'Q', 'B', 'D', 'L', 'E'): [5, 6], ('B', 'Q', 'W', 'U', 'L', 'E'): [7, 8], ('G', 'B', 'E', 'D', 'L', 'Q'): [8], ('L', 'W', 'G', 'U', 'B', 'E'): [7], ('W', 'B', 'D', 'E', 'U', 'L'): [8], ('B', 'G', 'L', 'U', 'W', 'D'): [8], ('E', 'Q', 'L', 'G', 'D', 'B'): [5, 6, 7, 8], ('G', 'E', 'Q', 'D', 'W', 'B'): [8], ('E', 'L', 'W', 'D', 'B', 'Q'): [6], ('B', 'G', 'L', 'D', 'W', 'U'): [8], ('E', 'L', 'D', 'Q', 'G', 'B'): [6, 8], ('E', 'L', 'G', 'U', 'D', 'W'): [8], ('U', 'W', 'E', 'L', 'D', 'G'): [5], ('B', 'L', 'D', 'W', 'E', 'G'): [7], ('B', 'W', 'U', 'E', 'D', 'L'): [7, 8], ('D', 'B', 'W', 'U', 'E', 'L'): [8], ('E', 'L', 'G', 'D', 'Q', 'B'): [8], ('B', 'Q', 'L', 'G', 'U', 'D'): [7, 8], ('B', 'D', 'G', 'U', 'L', 'Q'): [8], ('G', 'L', 'D', 'E', 'B', 'Q'): [8], ('D', 'E', 'W', 'B', 'G', 'L'): [7], ('L', 'E', 'B', 'G', 'Q', 'D'): [8], ('U', 'D', 'G', 'L', 'B', 'Q'): [6], ('G', 'L', 'E', 'U', 'D', 'W'): [8], ('W', 'B', 'U', 'L', 'D', 'E'): [6, 8], ('L', 'E', 'G', 'Q', 'B', 'D'): [8], ('E', 'G', 'L', 'D', 'U', 'W'): [8], ('G', 'L', 'E', 'B', 'Q', 'D'): [8], ('D', 'W', 'B', 'L', 'U', 'E'): [8], ('G', 'L', 'U', 'W', 'E', 'D'): [8], ('B', 'D', 'G', 'L', 'W', 'E'): [7], ('D', 'L', 'W', 'B', 'U', 'E'): [8], ('L', 'U', 'E', 'G', 'D', 'W'): [6, 8], ('W', 'D', 'B', 'E', 'U', 'L'): [8], ('L', 'B', 'U', 'D', 'G', 'Q'): [6], ('G', 'L', 'E', 'W', 'U', 'D'): [8], ('U', 'Q', 'L', 'B', 'G', 'D'): [5, 6], ('E', 'L', 'D', 'G', 'B', 'Q'): [8], ('B', 'Q', 'G', 'W', 'D', 'U'): [7, 8], ('W', 'D', 'E', 'B', 'U', 'L'): [8], ('D', 'Q', 'E', 'L', 'W', 'G'): [6], ('L', 'D', 'E', 'G', 'Q', 'B'): [8], ('L', 'W', 'G', 'B', 'U', 'D'): [8], ('L', 'G', 'D', 'W', 'E', 'U'): [8], ('L', 'D', 'G', 'E', 'B', 'Q'): [8], ('B', 'D', 'L', 'Q', 'W', 'E'): [6], ('E', 'G', 'B', 'Q', 'L', 'D'): [7, 8], ('B', 'D', 'W', 'E', 'U', 'L'): [8], ('B', 'Q', 'L', 'U', 'G', 'E'): [8], ('G', 'W', 'L', 'U', 'B', 'E'): [7], ('B', 'G', 'U', 'L', 'D', 'W'): [8], ('L', 'Q', 'B', 'D', 'G', 'E'): [6], ('E', 'W', 'L', 'Q', 'G', 'D'): [7, 8], ('B', 'U', 'Q', 'G', 'W', 'E'): [8], ('B', 'U', 'D', 'L', 'G', 'E'): [8], ('G', 'D', 'B', 'L', 'U', 'W'): [8], ('L', 'G', 'W', 'U', 'E', 'D'): [8], ('B', 'Q', 'L', 'W', 'D', 'U'): [6], ('W', 'D', 'U', 'B', 'E', 'L'): [8], ('B', 'D', 'U', 'W', 'E', 'L'): [8], ('G', 'L', 'U', 'D', 'B', 'W'): [6, 8], ('D', 'Q', 'G', 'L', 'W', 'U'): [6], ('B', 'Q', 'D', 'U', 'G', 'L'): [6], ('G', 'U', 'L', 'W', 'B', 'D'): [8], ('L', 'D', 'G', 'W', 'B', 'U'): [8], ('B', 'W', 'L', 'Q', 'G', 'E'): [7, 8], ('D', 'U', 'B', 'W', 'L', 'E'): [8], ('G', 'E', 'W', 'D', 'L', 'U'): [7, 8], ('B', 'Q', 'L', 'G', 'E', 'D'): [6], ('B', 'Q', 'W', 'L', 'G', 'E'): [7, 8], ('B', 'G', 'Q', 'D', 'L', 'E'): [6], ('D', 'W', 'E', 'B', 'U', 'L'): [8], ('D', 'E', 'B', 'L', 'W', 'Q'): [8], ('B', 'Q', 'W', 'E', 'G', 'L'): [7, 8], ('D', 'U', 'L', 'E', 'B', 'W'): [7], ('W', 'E', 'L', 'Q', 'G', 'D'): [7, 8], ('L', 'E', 'D', 'U', 'B', 'W'): [7], ('E', 'L', 'G', 'Q', 'D', 'B'): [8], ('B', 'D', 'L', 'E', 'W', 'Q'): [8], ('B', 'U', 'L', 'E', 'G', 'W'): [5], ('L', 'G', 'E', 'B', 'Q', 'D'): [8], ('G', 'E', 'B', 'D', 'L', 'Q'): [8], ('G', 'B', 'W', 'U', 'L', 'D'): [7, 8], ('B', 'D', 'G', 'L', 'Q', 'U'): [8], ('L', 'G', 'U', 'W', 'B', 'D'): [8], ('E', 'B', 'U', 'L', 'W', 'Q'): [5, 6], ('W', 'E', 'U', 'L', 'D', 'G'): [5], ('L', 'U', 'Q', 'D', 'G', 'B'): [6], ('E', 'Q', 'L', 'B', 'G', 'D'): [5, 6, 7, 8], ('B', 'E', 'W', 'D', 'Q', 'L'): [8], ('E', 'L', 'Q', 'G', 'D', 'B'): [8], ('W', 'B', 'D', 'L', 'E', 'U'): [8], ('E', 'L', 'W', 'B', 'D', 'Q'): [6], ('D', 'B', 'G', 'W', 'L', 'E'): [7], ('D', 'W', 'B', 'E', 'L', 'U'): [8], ('E', 'B', 'L', 'G', 'D', 'Q'): [8], ('U', 'Q', 'G', 'B', 'W', 'D'): [6], ('B', 'D', 'L', 'W', 'E', 'G'): [7], ('B', 'D', 'W', 'U', 'E', 'L'): [8], ('G', 'Q', 'B', 'L', 'E', 'D'): [7, 8], ('L', 'E', 'B', 'U', 'W', 'Q'): [7], ('G', 'L', 'B', 'D', 'U', 'W'): [8], ('U', 'L', 'W', 'B', 'D', 'Q'): [8], ('B', 'L', 'U', 'E', 'D', 'W'): [5], ('L', 'W', 'G', 'D', 'B', 'U'): [8], ('D', 'U', 'B', 'W', 'E', 'L'): [8], ('L', 'G', 'D', 'U', 'B', 'W'): [6, 8], ('E', 'L', 'G', 'D', 'U', 'W'): [8], ('E', 'Q', 'L', 'G', 'B', 'D'): [5, 6, 7, 8], ('B', 'W', 'G', 'U', 'L', 'D'): [7, 8], ('G', 'D', 'E', 'L', 'U', 'W'): [8], ('G', 'B', 'L', 'E', 'D', 'Q'): [8], ('W', 'D', 'E', 'L', 'B', 'G'): [7], ('D', 'L', 'U', 'Q', 'W', 'G'): [6], ('G', 'L', 'Q', 'E', 'B', 'D'): [8], ('L', 'W', 'E', 'Q', 'D', 'B'): [7], ('L', 'U', 'D', 'Q', 'G', 'B'): [6], ('G', 'U', 'W', 'L', 'E', 'D'): [7, 8], ('B', 'L', 'Q', 'W', 'D', 'E'): [6], ('B', 'D', 'G', 'W', 'L', 'E'): [7], ('D', 'B', 'W', 'G', 'L', 'E'): [7], ('G', 'B', 'D', 'L', 'E', 'Q'): [8], ('L', 'E', 'D', 'G', 'U', 'W'): [8], ('L', 'B', 'Q', 'D', 'G', 'E'): [6], ('G', 'E', 'B', 'L', 'D', 'Q'): [8], ('L', 'D', 'G', 'B', 'W', 'U'): [8], ('E', 'Q', 'W', 'G', 'D', 'U'): [7, 8], ('L', 'G', 'B', 'E', 'Q', 'D'): [8], ('D', 'W', 'E', 'B', 'G', 'L'): [7], ('G', 'U', 'B', 'L', 'W', 'D'): [8], ('B', 'Q', 'G', 'W', 'E', 'L'): [7, 8], ('W', 'B', 'L', 'D', 'E', 'U'): [8], ('L', 'G', 'U', 'B', 'W', 'D'): [8], ('D', 'W', 'B', 'U', 'L', 'E'): [8], ('E', 'B', 'G', 'D', 'L', 'Q'): [8], ('E', 'L', 'B', 'G', 'D', 'Q'): [8], ('U', 'D', 'L', 'Q', 'W', 'G'): [6]}, 7: {('E', 'Q', 'B', 'G', 'W', 'L', 'D'): [7], ('B', 'Q', 'U', 'L', 'E', 'W', 'D'): [6], ('W', 'U', 'E', 'D', 'B', 'G', 'L'): [7], ('U', 'D', 'E', 'G', 'B', 'L', 'Q'): [8], ('Q', 'B', 'L', 'U', 'W', 'D', 'E'): [8], ('E', 'Q', 'U', 'W', 'L', 'D', 'B'): [7], ('W', 'U', 'E', 'B', 'D', 'L', 'G'): [7], ('G', 'U', 'L', 'W', 'D', 'E', 'B'): [6], ('D', 'U', 'Q', 'L', 'E', 'W', 'G'): [8], ('E', 'U', 'G', 'W', 'L', 'B', 'D'): [7, 8], ('E', 'U', 'B', 'Q', 'G', 'L', 'D'): [7], ('D', 'Q', 'W', 'L', 'U', 'G', 'B'): [7, 8], ('U', 'Q', 'G', 'B', 'L', 'E', 'D'): [7], ('W', 'U', 'D', 'E', 'B', 'G', 'L'): [8], ('E', 'L', 'B', 'W', 'U', 'G', 'D'): [6, 7], ('U', 'D', 'G', 'L', 'E', 'Q', 'B'): [8], ('U', 'D', 'L', 'G', 'B', 'E', 'Q'): [8], ('D', 'Q', 'E', 'B', 'W', 'G', 'L'): [8], ('U', 'W', 'E', 'B', 'D', 'L', 'G'): [7], ('D', 'Q', 'U', 'W', 'G', 'L', 'B'): [7, 8], ('U', 'D', 'L', 'Q', 'W', 'B', 'G'): [8], ('G', 'D', 'E', 'U', 'L', 'W', 'B'): [7, 8], ('E', 'Q', 'W', 'U', 'B', 'D', 'L'): [7], ('U', 'E', 'Q', 'B', 'L', 'G', 'D'): [7], ('D', 'Q', 'W', 'U', 'G', 'B', 'L'): [7, 8], ('U', 'B', 'Q', 'G', 'L', 'W', 'D'): [7, 8], ('U', 'D', 'L', 'E', 'Q', 'W', 'G'): [8], ('D', 'Q', 'B', 'G', 'L', 'W', 'E'): [8], ('U', 'Q', 'L', 'G', 'E', 'D', 'B'): [7], ('E', 'Q', 'W', 'U', 'D', 'G', 'B'): [7], ('L', 'G', 'W', 'U', 'D', 'E', 'B'): [6], ('L', 'U', 'B', 'Q', 'G', 'D', 'W'): [8], ('Q', 'E', 'B', 'G', 'W', 'L', 'U'): [7], ('E', 'Q', 'U', 'D', 'W', 'G', 'B'): [7], ('G', 'D', 'L', 'U', 'W', 'E', 'B'): [6], ('D', 'W', 'L', 'U', 'B', 'G', 'E'): [8], ('Q', 'E', 'G', 'B', 'W', 'L', 'U'): [7], ('L', 'W', 'U', 'E', 'G', 'B', 'D'): [6, 7], ('D', 'W', 'E', 'U', 'B', 'L', 'G'): [8], ('L', 'W', 'G', 'D', 'U', 'E', 'B'): [6], ('U', 'Q', 'D', 'L', 'W', 'B', 'G'): [7, 8], ('D', 'Q', 'W', 'U', 'E', 'G', 'L'): [8], ('D', 'U', 'L', 'Q', 'W', 'B', 'G'): [8], ('D', 'B', 'U', 'Q', 'E', 'G', 'L'): [6], ('L', 'B', 'W', 'E', 'U', 'G', 'D'): [6], ('U', 'Q', 'E', 'L', 'G', 'B', 'D'): [7], ('D', 'Q', 'W', 'B', 'U', 'L', 'G'): [7, 8], ('E', 'Q', 'W', 'U', 'L', 'D', 'B'): [7], ('L', 'D', 'E', 'U', 'G', 'B', 'W'): [8], ('G', 'B', 'Q', 'U', 'D', 'W', 'L'): [7, 8], ('E', 'W', 'L', 'G', 'B', 'U', 'D'): [7, 8], ('U', 'Q', 'W', 'G', 'E', 'B', 'D'): [7], ('E', 'Q', 'U', 'L', 'D', 'W', 'B'): [7], ('E', 'U', 'G', 'L', 'D', 'W', 'B'): [7, 8], ('E', 'W', 'L', 'G', 'B', 'D', 'U'): [7, 8], ('D', 'W', 'U', 'L', 'B', 'E', 'G'): [8], ('E', 'L', 'D', 'U', 'G', 'B', 'W'): [8], ('B', 'D', 'G', 'Q', 'L', 'W', 'E'): [8], ('U', 'W', 'E', 'D', 'B', 'L', 'G'): [7], ('U', 'Q', 'E', 'W', 'B', 'G', 'D'): [7], ('E', 'Q', 'U', 'B', 'W', 'D', 'L'): [7], ('E', 'Q', 'B', 'G', 'L', 'D', 'W'): [7], ('U', 'D', 'Q', 'L', 'E', 'W', 'G'): [8], ('Q', 'E', 'B', 'G', 'L', 'U', 'W'): [7], ('E', 'L', 'W', 'U', 'G', 'D', 'B'): [7, 8], ('E', 'W', 'G', 'U', 'L', 'D', 'B'): [7, 8], ('E', 'Q', 'W', 'L', 'U', 'B', 'D'): [7], ('U', 'Q', 'E', 'B', 'L', 'G', 'D'): [7], ('B', 'D', 'Q', 'L', 'W', 'G', 'E'): [8], ('U', 'Q', 'W', 'G', 'D', 'E', 'B'): [7], ('B', 'Q', 'G', 'L', 'E', 'W', 'D'): [7, 8], ('D', 'Q', 'W', 'L', 'G', 'U', 'E'): [8], ('L', 'U', 'W', 'E', 'G', 'B', 'D'): [6, 7], ('L', 'E', 'U', 'B', 'W', 'G', 'D'): [6, 7], ('G', 'Q', 'B', 'D', 'W', 'E', 'L'): [7, 8], ('W', 'D', 'L', 'U', 'B', 'G', 'E'): [8], ('U', 'L', 'W', 'Q', 'B', 'D', 'G'): [7, 8], ('U', 'L', 'W', 'B', 'Q', 'E', 'G'): [7, 8], ('B', 'Q', 'D', 'L', 'W', 'G', 'E'): [8], ('L', 'U', 'W', 'G', 'B', 'E', 'D'): [6, 7], ('D', 'L', 'W', 'U', 'B', 'G', 'E'): [8], ('L', 'Q', 'U', 'B', 'D', 'E', 'W'): [7], ('U', 'Q', 'D', 'L', 'E', 'W', 'G'): [7, 8], ('D', 'W', 'U', 'E', 'B', 'G', 'L'): [8], ('Q', 'B', 'D', 'L', 'G', 'U', 'W'): [7], ('U', 'D', 'E', 'L', 'B', 'G', 'Q'): [8], ('L', 'U', 'B', 'D', 'G', 'W', 'E'): [6], ('D', 'W', 'U', 'E', 'B', 'L', 'G'): [8], ('Q', 'E', 'B', 'L', 'W', 'G', 'U'): [7], ('D', 'E', 'Q', 'W', 'U', 'L', 'G'): [8], ('E', 'L', 'U', 'W', 'B', 'G', 'D'): [6, 7], ('U', 'Q', 'W', 'E', 'D', 'G', 'B'): [7], ('D', 'Q', 'U', 'G', 'B', 'W', 'L'): [7], ('L', 'W', 'E', 'U', 'G', 'B', 'D'): [7, 8], ('D', 'U', 'L', 'Q', 'W', 'G', 'E'): [8], ('B', 'E', 'L', 'Q', 'U', 'D', 'W'): [7], ('U', 'B', 'E', 'D', 'G', 'W', 'L'): [7], ('U', 'E', 'Q', 'D', 'L', 'W', 'G'): [7, 8], ('D', 'Q', 'U', 'B', 'W', 'L', 'G'): [7, 8], ('E', 'U', 'L', 'G', 'W', 'B', 'D'): [7, 8], ('L', 'U', 'G', 'W', 'D', 'E', 'B'): [6], ('D', 'B', 'L', 'Q', 'G', 'W', 'E'): [8], ('E', 'Q', 'L', 'W', 'U', 'D', 'B'): [6], ('U', 'Q', 'L', 'G', 'B', 'E', 'D'): [7], ('E', 'Q', 'U', 'L', 'W', 'B', 'D'): [7], ('L', 'W', 'U', 'G', 'D', 'E', 'B'): [6], ('L', 'E', 'U', 'W', 'D', 'G', 'Q'): [8], ('U', 'Q', 'W', 'G', 'E', 'D', 'B'): [7], ('E', 'U', 'L', 'G', 'W', 'D', 'B'): [7, 8], ('Q', 'D', 'G', 'L', 'U', 'B', 'W'): [6], ('D', 'E', 'Q', 'W', 'G', 'U', 'L'): [8], ('W', 'D', 'U', 'L', 'B', 'E', 'G'): [8], ('U', 'Q', 'E', 'L', 'D', 'G', 'B'): [7], ('D', 'W', 'E', 'U', 'B', 'G', 'L'): [8], ('D', 'E', 'Q', 'W', 'U', 'G', 'L'): [8], ('E', 'U', 'L', 'G', 'B', 'W', 'D'): [7, 8], ('B', 'L', 'U', 'Q', 'E', 'D', 'W'): [7], ('B', 'G', 'Q', 'U', 'D', 'W', 'L'): [7, 8], ('E', 'W', 'G', 'L', 'U', 'D', 'B'): [7, 8], ('B', 'E', 'Q', 'L', 'U', 'D', 'W'): [7], ('Q', 'D', 'G', 'L', 'U', 'E', 'W'): [6], ('G', 'W', 'U', 'L', 'D', 'E', 'B'): [5, 6], ('E', 'B', 'Q', 'L', 'U', 'G', 'D'): [7, 8], ('D', 'L', 'B', 'G', 'Q', 'W', 'E'): [8], ('Q', 'E', 'L', 'B', 'U', 'D', 'W'): [5], ('Q', 'E', 'B', 'L', 'G', 'W', 'U'): [7], ('E', 'Q', 'U', 'B', 'W', 'L', 'D'): [7], ('W', 'Q', 'B', 'L', 'G', 'D', 'U'): [7, 8], ('E', 'U', 'G', 'B', 'L', 'D', 'W'): [7, 8], ('D', 'Q', 'U', 'E', 'W', 'G', 'L'): [8], ('D', 'U', 'Q', 'L', 'W', 'G', 'B'): [8], ('L', 'Q', 'E', 'B', 'U', 'D', 'W'): [7], ('U', 'Q', 'E', 'D', 'L', 'W', 'G'): [7, 8], ('U', 'Q', 'G', 'B', 'E', 'W', 'D'): [7], ('U', 'Q', 'E', 'D', 'W', 'G', 'B'): [7], ('U', 'W', 'E', 'D', 'B', 'G', 'L'): [7], ('D', 'L', 'U', 'Q', 'W', 'G', 'B'): [8], ('B', 'Q', 'D', 'L', 'U', 'G', 'W'): [7], ('B', 'Q', 'D', 'L', 'G', 'W', 'U'): [7], ('E', 'U', 'Q', 'B', 'L', 'G', 'D'): [7], ('D', 'B', 'Q', 'L', 'W', 'G', 'E'): [8], ('U', 'D', 'L', 'Q', 'W', 'G', 'B'): [8], ('B', 'U', 'E', 'D', 'W', 'L', 'G'): [7], ('D', 'Q', 'W', 'L', 'E', 'U', 'G'): [8], ('E', 'Q', 'U', 'B', 'G', 'W', 'D'): [7], ('E', 'W', 'L', 'G', 'U', 'B', 'D'): [7, 8], ('E', 'Q', 'W', 'U', 'L', 'G', 'D'): [7, 8], ('G', 'Q', 'U', 'B', 'D', 'W', 'L'): [7, 8], ('Q', 'B', 'D', 'G', 'L', 'U', 'W'): [7], ('E', 'U', 'G', 'L', 'B', 'D', 'W'): [7, 8], ('D', 'B', 'G', 'L', 'Q', 'W', 'E'): [8], ('L', 'B', 'U', 'E', 'W', 'G', 'D'): [6, 7], ('B', 'Q', 'D', 'L', 'G', 'W', 'E'): [8], ('U', 'D', 'Q', 'E', 'L', 'W', 'G'): [8], ('E', 'Q', 'W', 'D', 'U', 'B', 'L'): [7], ('D', 'L', 'U', 'Q', 'W', 'E', 'G'): [8], ('E', 'U', 'Q', 'B', 'G', 'W', 'D'): [7], ('B', 'U', 'E', 'D', 'Q', 'L', 'G'): [5], ('B', 'Q', 'U', 'D', 'E', 'G', 'L'): [6], ('E', 'U', 'L', 'G', 'D', 'W', 'B'): [7, 8], ('D', 'Q', 'W', 'U', 'L', 'E', 'G'): [8], ('U', 'W', 'E', 'D', 'L', 'B', 'G'): [7], ('D', 'E', 'Q', 'U', 'G', 'W', 'L'): [7, 8], ('D', 'Q', 'E', 'B', 'G', 'W', 'L'): [8], ('E', 'Q', 'U', 'D', 'W', 'B', 'L'): [7], ('D', 'Q', 'U', 'L', 'W', 'B', 'G'): [7, 8], ('D', 'Q', 'E', 'W', 'U', 'L', 'G'): [8], ('D', 'Q', 'G', 'B', 'L', 'W', 'E'): [8], ('D', 'Q', 'E', 'W', 'B', 'L', 'G'): [8], ('D', 'W', 'L', 'U', 'B', 'E', 'G'): [8], ('D', 'U', 'L', 'Q', 'W', 'G', 'B'): [8], ('Q', 'E', 'G', 'L', 'U', 'B', 'W'): [7], ('E', 'B', 'L', 'U', 'W', 'G', 'D'): [6, 7], ('Q', 'D', 'L', 'G', 'U', 'E', 'W'): [6], ('L', 'B', 'E', 'Q', 'U', 'D', 'W'): [7], ('D', 'E', 'Q', 'B', 'W', 'G', 'L'): [8], ('U', 'E', 'B', 'Q', 'G', 'W', 'D'): [7], ('G', 'Q', 'B', 'D', 'E', 'W', 'L'): [7, 8], ('E', 'L', 'W', 'U', 'B', 'G', 'D'): [6, 7], ('E', 'W', 'G', 'L', 'B', 'D', 'U'): [7, 8], ('D', 'Q', 'U', 'W', 'B', 'G', 'L'): [7, 8], ('E', 'Q', 'U', 'W', 'B', 'D', 'L'): [7], ('U', 'Q', 'G', 'B', 'W', 'E', 'D'): [7], ('L', 'Q', 'U', 'G', 'B', 'W', 'D'): [8], ('U', 'Q', 'G', 'W', 'E', 'D', 'B'): [7], ('U', 'B', 'E', 'D', 'L', 'W', 'G'): [7], ('L', 'B', 'Q', 'U', 'E', 'D', 'W'): [7], ('E', 'Q', 'U', 'W', 'L', 'B', 'D'): [7], ('B', 'L', 'W', 'E', 'U', 'D', 'Q'): [8], ('Q', 'L', 'U', 'B', 'W', 'D', 'E'): [7], ('L', 'W', 'E', 'B', 'U', 'G', 'D'): [6, 7], ('U', 'Q', 'G', 'L', 'B', 'E', 'D'): [7], ('D', 'Q', 'U', 'W', 'L', 'G', 'B'): [7, 8], ('D', 'L', 'W', 'U', 'B', 'E', 'G'): [8], ('D', 'L', 'B', 'Q', 'G', 'W', 'E'): [8], ('E', 'W', 'G', 'L', 'D', 'U', 'B'): [7, 8], ('D', 'Q', 'E', 'U', 'L', 'W', 'G'): [8], ('D', 'Q', 'E', 'W', 'L', 'U', 'G'): [8], ('D', 'L', 'U', 'Q', 'E', 'W', 'G'): [8], ('B', 'Q', 'G', 'D', 'L', 'W', 'E'): [7, 8], ('E', 'Q', 'U', 'D', 'W', 'L', 'B'): [7], ('D', 'Q', 'B', 'L', 'W', 'E', 'G'): [8], ('U', 'Q', 'G', 'W', 'E', 'B', 'D'): [7], ('D', 'Q', 'E', 'B', 'W', 'L', 'G'): [8], ('D', 'Q', 'E', 'W', 'G', 'U', 'L'): [8], ('L', 'U', 'E', 'W', 'G', 'D', 'B'): [6, 7, 8], ('E', 'W', 'G', 'L', 'B', 'U', 'D'): [7, 8], ('G', 'L', 'U', 'D', 'W', 'E', 'B'): [6], ('L', 'U', 'E', 'B', 'W', 'G', 'D'): [6, 7], ('E', 'L', 'W', 'U', 'G', 'B', 'D'): [7, 8], ('D', 'Q', 'U', 'B', 'G', 'W', 'L'): [7], ('L', 'Q', 'U', 'D', 'E', 'B', 'W'): [7], ('Q', 'L', 'U', 'D', 'E', 'B', 'W'): [7], ('U', 'D', 'L', 'Q', 'E', 'W', 'G'): [8], ('U', 'Q', 'E', 'W', 'G', 'D', 'B'): [7], ('D', 'Q', 'U', 'G', 'W', 'E', 'L'): [8], ('E', 'U', 'L', 'W', 'G', 'B', 'D'): [7, 8], ('U', 'Q', 'G', 'B', 'E', 'L', 'D'): [7], ('G', 'D', 'E', 'U', 'L', 'B', 'W'): [7, 8], ('Q', 'B', 'L', 'U', 'E', 'D', 'W'): [7], ('B', 'U', 'E', 'D', 'L', 'W', 'G'): [7], ('G', 'E', 'U', 'D', 'L', 'B', 'W'): [7, 8], ('U', 'Q', 'E', 'G', 'L', 'B', 'D'): [7], ('U', 'E', 'D', 'Q', 'L', 'W', 'G'): [7, 8], ('D', 'Q', 'U', 'W', 'G', 'B', 'L'): [7, 8], ('L', 'E', 'B', 'D', 'W', 'G', 'U'): [8], ('U', 'Q', 'D', 'L', 'W', 'E', 'G'): [7, 8], ('Q', 'E', 'L', 'B', 'G', 'W', 'U'): [7], ('D', 'Q', 'U', 'L', 'W', 'G', 'B'): [7, 8], ('B', 'U', 'E', 'W', 'D', 'G', 'L'): [7], ('L', 'W', 'U', 'E', 'G', 'D', 'B'): [6, 7], ('U', 'Q', 'G', 'W', 'D', 'E', 'B'): [7], ('U', 'Q', 'G', 'E', 'L', 'B', 'D'): [7], ('E', 'W', 'L', 'U', 'G', 'D', 'B'): [7, 8], ('U', 'Q', 'G', 'E', 'D', 'L', 'B'): [5, 7], ('L', 'E', 'B', 'Q', 'U', 'D', 'W'): [7], ('D', 'E', 'Q', 'W', 'L', 'U', 'G'): [8], ('U', 'D', 'E', 'L', 'G', 'B', 'Q'): [8], ('Q', 'E', 'B', 'L', 'G', 'U', 'W'): [7], ('E', 'Q', 'W', 'U', 'B', 'L', 'D'): [7], ('L', 'U', 'E', 'D', 'G', 'B', 'W'): [6, 8], ('U', 'D', 'G', 'E', 'B', 'L', 'Q'): [8], ('U', 'D', 'Q', 'E', 'L', 'W', 'B'): [8], ('U', 'Q', 'E', 'W', 'G', 'B', 'D'): [7], ('E', 'Q', 'W', 'U', 'D', 'L', 'B'): [7], ('D', 'Q', 'U', 'E', 'L', 'W', 'G'): [8], ('U', 'L', 'D', 'Q', 'W', 'B', 'G'): [8], ('B', 'Q', 'D', 'L', 'W', 'E', 'G'): [8], ('L', 'E', 'U', 'W', 'G', 'B', 'D'): [7, 8], ('U', 'L', 'W', 'Q', 'B', 'E', 'D'): [7], ('U', 'D', 'G', 'B', 'E', 'L', 'Q'): [8], ('B', 'Q', 'L', 'U', 'E', 'D', 'W'): [7], ('Q', 'E', 'B', 'G', 'U', 'L', 'W'): [7], ('U', 'W', 'E', 'D', 'G', 'B', 'L'): [7], ('B', 'U', 'Q', 'L', 'W', 'D', 'E'): [8], ('L', 'U', 'B', 'Q', 'G', 'W', 'D'): [8], ('L', 'E', 'W', 'U', 'B', 'G', 'D'): [6, 7], ('D', 'Q', 'W', 'E', 'U', 'G', 'L'): [8], ('L', 'D', 'G', 'W', 'U', 'E', 'B'): [6], ('U', 'D', 'G', 'L', 'Q', 'E', 'B'): [8], ('L', 'U', 'E', 'W', 'B', 'G', 'D'): [6, 7], ('U', 'D', 'E', 'G', 'Q', 'L', 'B'): [6, 8], ('E', 'U', 'G', 'L', 'W', 'D', 'B'): [7, 8], ('U', 'Q', 'L', 'E', 'G', 'D', 'B'): [7], ('U', 'E', 'Q', 'B', 'G', 'W', 'D'): [7], ('L', 'G', 'D', 'W', 'U', 'E', 'B'): [6], ('L', 'U', 'W', 'G', 'E', 'B', 'D'): [6, 7], ('D', 'U', 'L', 'Q', 'E', 'W', 'G'): [8], ('D', 'Q', 'E', 'U', 'W', 'G', 'L'): [8], ('D', 'Q', 'U', 'E', 'W', 'L', 'G'): [8], ('L', 'Q', 'U', 'B', 'E', 'D', 'W'): [7], ('B', 'U', 'E', 'W', 'D', 'L', 'G'): [7], ('L', 'E', 'W', 'B', 'U', 'G', 'D'): [6, 7], ('D', 'E', 'U', 'Q', 'L', 'W', 'G'): [8], ('L', 'Q', 'U', 'G', 'D', 'B', 'W'): [8], ('L', 'Q', 'B', 'U', 'E', 'D', 'W'): [7], ('G', 'L', 'D', 'W', 'U', 'E', 'B'): [6], ('Q', 'E', 'B', 'L', 'U', 'G', 'W'): [7], ('U', 'D', 'E', 'L', 'Q', 'G', 'B'): [8], ('L', 'U', 'E', 'W', 'G', 'B', 'D'): [6, 7, 8], ('B', 'Q', 'G', 'E', 'L', 'W', 'D'): [7, 8], ('B', 'Q', 'G', 'L', 'W', 'E', 'D'): [7, 8], ('D', 'Q', 'W', 'U', 'B', 'G', 'L'): [7, 8], ('E', 'Q', 'U', 'B', 'L', 'G', 'D'): [7], ('U', 'B', 'E', 'D', 'Q', 'L', 'G'): [5], ('D', 'Q', 'W', 'G', 'E', 'U', 'L'): [8], ('L', 'W', 'E', 'U', 'G', 'D', 'B'): [7, 8], ('Q', 'L', 'U', 'D', 'B', 'E', 'W'): [7], ('W', 'U', 'E', 'B', 'D', 'G', 'L'): [7], ('B', 'Q', 'L', 'U', 'D', 'W', 'E'): [8], ('Q', 'E', 'G', 'L', 'B', 'W', 'U'): [7], ('D', 'U', 'L', 'Q', 'W', 'E', 'G'): [8], ('E', 'U', 'G', 'W', 'L', 'D', 'B'): [7, 8], ('L', 'Q', 'U', 'G', 'B', 'D', 'W'): [8], ('E', 'G', 'U', 'D', 'L', 'W', 'B'): [7, 8], ('G', 'U', 'E', 'D', 'L', 'W', 'B'): [7, 8], ('E', 'Q', 'W', 'B', 'U', 'L', 'D'): [7], ('E', 'L', 'D', 'U', 'G', 'W', 'Q'): [8], ('E', 'W', 'L', 'B', 'U', 'G', 'D'): [7], ('D', 'Q', 'W', 'U', 'L', 'G', 'E'): [8], ('E', 'U', 'L', 'D', 'G', 'B', 'W'): [7, 8], ('L', 'G', 'U', 'W', 'D', 'E', 'B'): [6], ('E', 'U', 'L', 'D', 'G', 'W', 'B'): [7, 8], ('Q', 'L', 'E', 'B', 'U', 'D', 'W'): [7], ('U', 'E', 'B', 'Q', 'G', 'L', 'D'): [7], ('B', 'L', 'Q', 'U', 'W', 'D', 'E'): [8], ('D', 'U', 'Q', 'L', 'W', 'B', 'G'): [8], ('E', 'Q', 'U', 'W', 'D', 'G', 'B'): [7], ('U', 'D', 'G', 'E', 'L', 'Q', 'B'): [8], ('E', 'U', 'B', 'Q', 'L', 'G', 'D'): [7], ('L', 'E', 'B', 'W', 'U', 'G', 'D'): [6, 7], ('D', 'Q', 'W', 'U', 'E', 'L', 'G'): [8], ('B', 'D', 'G', 'L', 'Q', 'W', 'E'): [8], ('L', 'Q', 'U', 'D', 'B', 'E', 'W'): [7], ('E', 'L', 'U', 'W', 'D', 'G', 'Q'): [8], ('D', 'Q', 'W', 'G', 'B', 'U', 'L'): [7, 8], ('D', 'Q', 'U', 'G', 'E', 'W', 'L'): [7, 8], ('L', 'W', 'U', 'G', 'B', 'E', 'D'): [6, 7], ('L', 'E', 'D', 'U', 'G', 'W', 'B'): [8], ('U', 'D', 'Q', 'L', 'W', 'G', 'E'): [8], ('W', 'U', 'D', 'L', 'B', 'E', 'G'): [8], ('D', 'Q', 'W', 'E', 'L', 'U', 'G'): [8], ('W', 'U', 'E', 'D', 'B', 'L', 'G'): [7], ('U', 'Q', 'L', 'G', 'D', 'E', 'B'): [7], ('D', 'Q', 'B', 'L', 'G', 'W', 'E'): [8], ('E', 'U', 'Q', 'B', 'G', 'L', 'D'): [7], ('Q', 'E', 'L', 'G', 'W', 'B', 'U'): [7], ('Q', 'L', 'U', 'B', 'G', 'W', 'D'): [8], ('L', 'E', 'U', 'D', 'G', 'B', 'W'): [8], ('G', 'Q', 'B', 'E', 'D', 'W', 'L'): [7, 8], ('U', 'D', 'G', 'L', 'B', 'E', 'Q'): [8], ('G', 'E', 'U', 'D', 'L', 'W', 'B'): [7, 8], ('E', 'Q', 'W', 'D', 'U', 'L', 'B'): [7], ('D', 'U', 'Q', 'E', 'L', 'W', 'B'): [8], ('D', 'Q', 'E', 'W', 'B', 'G', 'L'): [8], ('Q', 'E', 'L', 'G', 'B', 'W', 'U'): [7], ('U', 'W', 'E', 'B', 'D', 'G', 'L'): [7], ('L', 'U', 'W', 'G', 'D', 'E', 'B'): [6], ('B', 'D', 'L', 'Q', 'G', 'W', 'E'): [8], ('D', 'E', 'Q', 'U', 'L', 'W', 'G'): [8], ('U', 'D', 'L', 'G', 'Q', 'W', 'B'): [8], ('U', 'Q', 'W', 'E', 'B', 'G', 'D'): [7], ('D', 'Q', 'B', 'L', 'W', 'G', 'E'): [8], ('U', 'E', 'D', 'L', 'Q', 'W', 'G'): [7, 8], ('D', 'U', 'W', 'L', 'B', 'E', 'G'): [8], ('B', 'Q', 'U', 'W', 'L', 'D', 'G'): [5], ('E', 'W', 'G', 'L', 'D', 'B', 'U'): [7, 8], ('E', 'W', 'G', 'U', 'B', 'L', 'D'): [7, 8], ('Q', 'E', 'L', 'B', 'G', 'U', 'W'): [7], ('W', 'Q', 'E', 'L', 'U', 'D', 'B'): [8], ('B', 'E', 'D', 'Q', 'L', 'W', 'G'): [7], ('U', 'D', 'L', 'Q', 'W', 'E', 'G'): [8], ('D', 'E', 'Q', 'W', 'B', 'G', 'L'): [8], ('B', 'L', 'E', 'Q', 'U', 'D', 'W'): [7], ('U', 'Q', 'G', 'E', 'B', 'L', 'D'): [7], ('D', 'W', 'U', 'L', 'B', 'G', 'E'): [8], ('Q', 'E', 'G', 'B', 'L', 'W', 'U'): [7], ('E', 'U', 'L', 'W', 'B', 'G', 'D'): [6, 7], ('E', 'B', 'L', 'W', 'U', 'G', 'D'): [6, 7], ('E', 'L', 'U', 'D', 'G', 'B', 'W'): [8], ('G', 'U', 'L', 'D', 'W', 'E', 'B'): [6], ('Q', 'E', 'G', 'B', 'U', 'L', 'W'): [7], ('G', 'W', 'L', 'D', 'U', 'E', 'B'): [6], ('D', 'B', 'L', 'Q', 'W', 'E', 'G'): [8], ('L', 'E', 'B', 'W', 'D', 'G', 'U'): [8], ('E', 'L', 'W', 'Q', 'U', 'G', 'D'): [7, 8], ('D', 'U', 'W', 'L', 'B', 'G', 'E'): [8], ('E', 'U', 'B', 'Q', 'W', 'G', 'D'): [7], ('U', 'Q', 'W', 'E', 'G', 'D', 'B'): [7], ('B', 'L', 'Q', 'E', 'W', 'D', 'U'): [6], ('D', 'L', 'U', 'E', 'Q', 'W', 'G'): [8], ('D', 'B', 'G', 'Q', 'L', 'W', 'E'): [8], ('Q', 'L', 'U', 'G', 'D', 'B', 'W'): [8], ('Q', 'E', 'L', 'B', 'W', 'G', 'U'): [7], ('G', 'L', 'U', 'W', 'D', 'E', 'B'): [6], ('E', 'Q', 'U', 'W', 'D', 'B', 'L'): [7], ('U', 'D', 'Q', 'L', 'W', 'E', 'G'): [8], ('U', 'L', 'D', 'Q', 'W', 'G', 'B'): [8], ('E', 'L', 'U', 'W', 'G', 'B', 'D'): [7, 8], ('B', 'Q', 'D', 'L', 'G', 'U', 'W'): [7], ('B', 'D', 'Q', 'L', 'G', 'W', 'E'): [8], ('L', 'B', 'E', 'U', 'W', 'G', 'D'): [6, 7], ('U', 'D', 'L', 'G', 'Q', 'E', 'B'): [8], ('B', 'Q', 'W', 'U', 'G', 'D', 'L'): [7, 8], ('G', 'Q', 'B', 'D', 'W', 'L', 'E'): [7, 8], ('D', 'Q', 'U', 'W', 'L', 'G', 'E'): [8], ('E', 'U', 'Q', 'B', 'W', 'G', 'D'): [7], ('U', 'L', 'W', 'B', 'Q', 'D', 'G'): [7, 8], ('U', 'B', 'E', 'D', 'W', 'L', 'G'): [7], ('U', 'D', 'L', 'G', 'E', 'Q', 'B'): [8], ('B', 'E', 'D', 'L', 'Q', 'W', 'G'): [7], ('U', 'Q', 'G', 'E', 'D', 'W', 'B'): [7], ('L', 'U', 'B', 'D', 'G', 'E', 'W'): [6], ('D', 'E', 'Q', 'U', 'W', 'L', 'G'): [8], ('G', 'E', 'D', 'U', 'L', 'W', 'B'): [7, 8], ('B', 'D', 'Q', 'G', 'L', 'W', 'E'): [8], ('G', 'U', 'W', 'D', 'B', 'L', 'E'): [7, 8], ('L', 'E', 'U', 'D', 'G', 'W', 'B'): [8], ('Q', 'E', 'L', 'W', 'G', 'B', 'U'): [7], ('D', 'Q', 'U', 'W', 'L', 'E', 'G'): [8], ('L', 'E', 'D', 'U', 'G', 'B', 'W'): [8], ('E', 'B', 'U', 'Q', 'G', 'L', 'D'): [7], ('D', 'Q', 'U', 'W', 'E', 'G', 'L'): [8], ('E', 'Q', 'W', 'U', 'L', 'B', 'D'): [7], ('L', 'U', 'W', 'E', 'G', 'D', 'B'): [6, 7], ('D', 'Q', 'W', 'L', 'B', 'U', 'G'): [7, 8], ('D', 'Q', 'E', 'U', 'W', 'L', 'G'): [8], ('L', 'W', 'U', 'G', 'E', 'B', 'D'): [6, 7], ('E', 'Q', 'B', 'L', 'G', 'D', 'W'): [7], ('G', 'E', 'Q', 'B', 'D', 'W', 'L'): [7, 8], ('D', 'U', 'E', 'Q', 'L', 'W', 'G'): [8], ('U', 'Q', 'G', 'L', 'D', 'E', 'B'): [7], ('Q', 'B', 'U', 'L', 'D', 'W', 'E'): [8], ('U', 'Q', 'E', 'D', 'G', 'W', 'B'): [7], ('E', 'W', 'G', 'L', 'U', 'B', 'D'): [7, 8], ('U', 'Q', 'E', 'G', 'L', 'D', 'B'): [7], ('D', 'U', 'E', 'L', 'Q', 'W', 'G'): [8], ('E', 'U', 'G', 'D', 'L', 'B', 'W'): [7, 8], ('E', 'G', 'D', 'U', 'L', 'B', 'W'): [7, 8], ('B', 'U', 'Q', 'L', 'D', 'W', 'E'): [8], ('D', 'Q', 'U', 'G', 'W', 'L', 'E'): [8], ('U', 'B', 'E', 'W', 'D', 'L', 'G'): [7], ('L', 'B', 'Q', 'E', 'U', 'D', 'W'): [7], ('E', 'B', 'Q', 'G', 'W', 'L', 'D'): [7], ('E', 'B', 'Q', 'G', 'L', 'D', 'W'): [7], ('D', 'Q', 'U', 'G', 'W', 'L', 'B'): [7, 8], ('Q', 'B', 'E', 'L', 'U', 'D', 'W'): [7], ('L', 'D', 'G', 'U', 'W', 'E', 'B'): [6], ('E', 'W', 'L', 'G', 'D', 'U', 'B'): [7, 8], ('U', 'Q', 'E', 'G', 'D', 'W', 'B'): [7], ('B', 'D', 'L', 'Q', 'W', 'G', 'E'): [8], ('G', 'Q', 'B', 'U', 'D', 'W', 'L'): [7, 8], ('D', 'Q', 'W', 'G', 'U', 'E', 'L'): [8], ('D', 'L', 'B', 'Q', 'W', 'G', 'E'): [8], ('E', 'W', 'G', 'D', 'L', 'U', 'B'): [7, 8], ('L', 'W', 'G', 'U', 'D', 'E', 'B'): [6], ('D', 'Q', 'U', 'L', 'W', 'G', 'E'): [8], ('E', 'Q', 'U', 'D', 'G', 'W', 'B'): [7], ('G', 'L', 'W', 'U', 'D', 'E', 'B'): [6], ('U', 'Q', 'L', 'E', 'D', 'G', 'B'): [7], ('U', 'L', 'W', 'B', 'Q', 'E', 'D'): [7], ('E', 'L', 'W', 'U', 'Q', 'G', 'D'): [7, 8], ('B', 'L', 'W', 'U', 'E', 'D', 'Q'): [8], ('D', 'G', 'B', 'L', 'Q', 'W', 'E'): [8], ('B', 'D', 'U', 'Q', 'E', 'G', 'L'): [6], ('E', 'Q', 'W', 'B', 'U', 'D', 'L'): [7], ('D', 'Q', 'U', 'W', 'E', 'L', 'G'): [8], ('B', 'D', 'L', 'G', 'Q', 'W', 'E'): [8], ('L', 'W', 'U', 'G', 'E', 'D', 'B'): [6, 7], ('B', 'D', 'U', 'L', 'E', 'G', 'Q'): [6], ('U', 'D', 'E', 'L', 'G', 'Q', 'B'): [8], ('B', 'L', 'Q', 'U', 'E', 'D', 'W'): [7], ('D', 'Q', 'U', 'W', 'B', 'L', 'G'): [7, 8], ('B', 'L', 'Q', 'E', 'D', 'W', 'U'): [6], ('D', 'Q', 'W', 'U', 'L', 'G', 'B'): [7, 8], ('E', 'U', 'G', 'L', 'W', 'B', 'D'): [7, 8], ('D', 'Q', 'W', 'U', 'G', 'L', 'E'): [8], ('E', 'W', 'G', 'B', 'U', 'L', 'D'): [7, 8], ('B', 'L', 'Q', 'E', 'U', 'D', 'W'): [7], ('D', 'Q', 'W', 'B', 'G', 'U', 'L'): [7, 8], ('Q', 'E', 'B', 'L', 'U', 'D', 'W'): [5], ('D', 'Q', 'W', 'U', 'G', 'L', 'B'): [7, 8], ('Q', 'E', 'G', 'B', 'L', 'U', 'W'): [7], ('U', 'Q', 'G', 'E', 'L', 'D', 'B'): [7], ('E', 'G', 'D', 'U', 'L', 'W', 'B'): [7, 8], ('D', 'G', 'Q', 'B', 'L', 'W', 'E'): [8], ('U', 'E', 'B', 'Q', 'W', 'G', 'D'): [7], ('W', 'D', 'U', 'E', 'B', 'G', 'L'): [8], ('D', 'Q', 'W', 'B', 'U', 'G', 'L'): [7, 8], ('U', 'D', 'E', 'G', 'L', 'Q', 'B'): [8], ('U', 'Q', 'E', 'L', 'B', 'G', 'D'): [7], ('D', 'Q', 'W', 'L', 'E', 'B', 'G'): [8], ('E', 'Q', 'U', 'W', 'B', 'L', 'D'): [7], ('Q', 'E', 'B', 'G', 'L', 'W', 'U'): [7], ('B', 'U', 'L', 'E', 'G', 'D', 'W'): [6], ('U', 'Q', 'W', 'E', 'G', 'B', 'D'): [7], ('D', 'E', 'Q', 'W', 'B', 'L', 'G'): [8], ('E', 'G', 'Q', 'U', 'D', 'W', 'L'): [7], ('B', 'Q', 'G', 'L', 'W', 'D', 'E'): [7, 8], ('Q', 'L', 'U', 'D', 'B', 'W', 'E'): [7], ('E', 'W', 'L', 'U', 'G', 'B', 'D'): [7, 8], ('D', 'E', 'Q', 'U', 'W', 'G', 'L'): [8], ('B', 'G', 'Q', 'D', 'L', 'W', 'E'): [7, 8], ('D', 'Q', 'U', 'L', 'W', 'E', 'G'): [8], ('E', 'U', 'G', 'B', 'W', 'L', 'D'): [7, 8], ('E', 'Q', 'U', 'B', 'G', 'L', 'D'): [7], ('E', 'Q', 'B', 'L', 'G', 'W', 'D'): [7], ('D', 'Q', 'E', 'W', 'U', 'G', 'L'): [8], ('Q', 'E', 'L', 'G', 'U', 'B', 'W'): [7], ('D', 'Q', 'W', 'U', 'B', 'L', 'G'): [7, 8], ('U', 'D', 'G', 'L', 'Q', 'W', 'B'): [8], ('E', 'U', 'Q', 'G', 'L', 'W', 'D'): [7, 8], ('G', 'D', 'Q', 'E', 'U', 'L', 'B'): [8], ('E', 'Q', 'W', 'L', 'U', 'G', 'D'): [7, 8], ('D', 'Q', 'E', 'U', 'G', 'W', 'L'): [7, 8], ('E', 'U', 'G', 'L', 'D', 'B', 'W'): [7, 8], ('B', 'G', 'D', 'L', 'Q', 'W', 'E'): [8], ('B', 'Q', 'D', 'G', 'L', 'U', 'W'): [7], ('W', 'U', 'B', 'Q', 'D', 'G', 'E'): [7], ('U', 'Q', 'E', 'B', 'G', 'L', 'D'): [7], ('W', 'D', 'E', 'U', 'B', 'G', 'L'): [8], ('Q', 'L', 'U', 'B', 'G', 'D', 'W'): [8], ('E', 'U', 'G', 'L', 'B', 'W', 'D'): [7, 8], ('U', 'D', 'L', 'E', 'G', 'B', 'Q'): [8], ('D', 'Q', 'U', 'G', 'W', 'B', 'L'): [7, 8], ('Q', 'D', 'L', 'G', 'U', 'B', 'W'): [6], ('L', 'Q', 'U', 'B', 'G', 'D', 'W'): [8], ('E', 'B', 'Q', 'L', 'W', 'G', 'D'): [7], ('E', 'B', 'Q', 'L', 'G', 'D', 'W'): [7], ('L', 'E', 'W', 'U', 'G', 'B', 'D'): [7, 8], ('Q', 'B', 'D', 'L', 'W', 'G', 'U'): [7], ('D', 'U', 'Q', 'E', 'L', 'W', 'G'): [8], ('D', 'U', 'W', 'E', 'B', 'L', 'G'): [8], ('B', 'G', 'D', 'Q', 'L', 'W', 'E'): [8], ('L', 'E', 'U', 'W', 'B', 'G', 'D'): [6, 7], ('G', 'U', 'E', 'D', 'L', 'B', 'W'): [7, 8], ('E', 'L', 'W', 'B', 'U', 'G', 'D'): [6, 7], ('L', 'Q', 'U', 'D', 'B', 'W', 'E'): [7], ('B', 'Q', 'U', 'L', 'W', 'D', 'E'): [8], ('D', 'G', 'B', 'Q', 'L', 'W', 'E'): [8], ('E', 'L', 'B', 'U', 'W', 'G', 'D'): [6, 7], ('L', 'Q', 'U', 'B', 'D', 'W', 'E'): [7], ('W', 'D', 'U', 'E', 'B', 'L', 'G'): [8], ('L', 'U', 'B', 'W', 'G', 'D', 'E'): [6], ('D', 'B', 'L', 'G', 'Q', 'W', 'E'): [8], ('E', 'B', 'U', 'Q', 'L', 'G', 'D'): [7], ('U', 'Q', 'D', 'L', 'W', 'G', 'E'): [7, 8], ('D', 'B', 'Q', 'L', 'W', 'E', 'G'): [8], ('E', 'Q', 'U', 'W', 'D', 'L', 'B'): [7], ('Q', 'L', 'U', 'G', 'B', 'D', 'W'): [8], ('G', 'Q', 'D', 'E', 'U', 'L', 'B'): [8], ('G', 'U', 'W', 'L', 'D', 'E', 'B'): [5, 6], ('L', 'G', 'W', 'D', 'U', 'E', 'B'): [6], ('D', 'Q', 'W', 'E', 'U', 'L', 'G'): [8], ('E', 'W', 'G', 'B', 'L', 'U', 'D'): [7, 8], ('Q', 'E', 'L', 'U', 'B', 'G', 'W'): [7], ('L', 'U', 'G', 'D', 'W', 'E', 'B'): [6], ('L', 'E', 'W', 'U', 'G', 'D', 'B'): [7, 8], ('E', 'Q', 'B', 'W', 'U', 'G', 'D'): [7, 8], ('D', 'Q', 'U', 'B', 'W', 'G', 'L'): [7, 8], ('E', 'L', 'U', 'D', 'G', 'W', 'B'): [8], ('D', 'Q', 'W', 'E', 'L', 'B', 'G'): [8], ('D', 'Q', 'U', 'E', 'G', 'W', 'L'): [7, 8], ('E', 'W', 'L', 'G', 'D', 'B', 'U'): [7, 8], ('U', 'D', 'G', 'E', 'L', 'B', 'Q'): [8], ('G', 'E', 'D', 'U', 'L', 'B', 'W'): [7, 8], ('U', 'D', 'E', 'Q', 'L', 'W', 'G'): [8], ('U', 'Q', 'G', 'E', 'W', 'D', 'B'): [7], ('E', 'L', 'D', 'U', 'G', 'W', 'B'): [8], ('L', 'W', 'U', 'E', 'B', 'G', 'D'): [6, 7], ('D', 'Q', 'W', 'E', 'G', 'U', 'L'): [8], ('W', 'U', 'E', 'D', 'L', 'B', 'G'): [7], ('W', 'Q', 'B', 'L', 'G', 'U', 'D'): [7, 8], ('E', 'U', 'G', 'B', 'L', 'W', 'D'): [7, 8], ('B', 'Q', 'W', 'U', 'L', 'D', 'G'): [5], ('L', 'B', 'U', 'Q', 'E', 'D', 'W'): [7], ('D', 'L', 'B', 'Q', 'W', 'E', 'G'): [8], ('U', 'D', 'L', 'E', 'Q', 'G', 'B'): [8], ('U', 'Q', 'E', 'G', 'B', 'W', 'D'): [7], ('Q', 'E', 'L', 'W', 'B', 'G', 'U'): [7], ('W', 'D', 'E', 'U', 'B', 'L', 'G'): [8], ('E', 'B', 'U', 'Q', 'G', 'W', 'D'): [7], ('E', 'L', 'U', 'W', 'G', 'D', 'B'): [7, 8], ('W', 'D', 'L', 'U', 'B', 'E', 'G'): [8], ('G', 'Q', 'E', 'B', 'D', 'W', 'L'): [7, 8], ('D', 'Q', 'W', 'G', 'L', 'U', 'E'): [8], ('Q', 'L', 'U', 'G', 'B', 'W', 'D'): [8], ('Q', 'E', 'L', 'B', 'U', 'G', 'W'): [7], ('B', 'U', 'Q', 'G', 'L', 'W', 'D'): [7, 8], ('G', 'E', 'Q', 'U', 'D', 'W', 'L'): [7], ('U', 'Q', 'L', 'G', 'E', 'B', 'D'): [7], ('D', 'U', 'Q', 'L', 'W', 'E', 'G'): [8], ('L', 'D', 'E', 'U', 'G', 'W', 'B'): [8], ('B', 'U', 'L', 'E', 'G', 'W', 'D'): [6], ('E', 'U', 'L', 'W', 'G', 'D', 'B'): [7, 8], ('E', 'Q', 'W', 'L', 'U', 'D', 'B'): [7], ('Q', 'E', 'G', 'L', 'B', 'U', 'W'): [7], ('U', 'Q', 'E', 'G', 'D', 'L', 'B'): [5, 7], ('Q', 'B', 'D', 'G', 'L', 'W', 'U'): [7], ('B', 'Q', 'U', 'E', 'D', 'W', 'G'): [5], ('U', 'D', 'L', 'G', 'E', 'B', 'Q'): [8], ('W', 'D', 'U', 'L', 'B', 'G', 'E'): [8], ('L', 'U', 'B', 'Q', 'D', 'W', 'E'): [7], ('E', 'W', 'G', 'U', 'L', 'B', 'D'): [7, 8], ('Q', 'L', 'U', 'G', 'W', 'B', 'D'): [8], ('L', 'Q', 'U', 'B', 'G', 'W', 'D'): [8], ('W', 'U', 'D', 'E', 'B', 'L', 'G'): [8], ('Q', 'E', 'L', 'G', 'B', 'U', 'W'): [7], ('E', 'U', 'L', 'G', 'D', 'B', 'W'): [7, 8], ('B', 'Q', 'D', 'G', 'L', 'W', 'U'): [7], ('U', 'E', 'B', 'Q', 'L', 'G', 'D'): [7], ('L', 'U', 'W', 'E', 'B', 'G', 'D'): [6, 7], ('L', 'Q', 'U', 'G', 'W', 'B', 'D'): [8], ('E', 'W', 'L', 'B', 'G', 'D', 'U'): [7, 8], ('B', 'L', 'Q', 'U', 'D', 'W', 'E'): [8], ('E', 'D', 'B', 'L', 'U', 'G', 'Q'): [6], ('E', 'U', 'L', 'B', 'G', 'D', 'W'): [6, 7, 8], ('L', 'W', 'E', 'U', 'B', 'G', 'D'): [6, 7], ('L', 'U', 'B', 'W', 'G', 'E', 'D'): [6], ('D', 'U', 'L', 'E', 'Q', 'W', 'G'): [8], ('W', 'U', 'E', 'D', 'G', 'B', 'L'): [7], ('E', 'Q', 'W', 'U', 'G', 'L', 'D'): [7, 8], ('U', 'Q', 'E', 'G', 'W', 'B', 'D'): [7], ('E', 'U', 'L', 'B', 'G', 'W', 'D'): [6, 7, 8], ('Q', 'E', 'L', 'U', 'G', 'B', 'W'): [7], ('D', 'B', 'L', 'Q', 'W', 'G', 'E'): [8], ('B', 'Q', 'D', 'G', 'L', 'W', 'E'): [8], ('Q', 'L', 'B', 'U', 'E', 'D', 'W'): [7], ('U', 'Q', 'L', 'E', 'B', 'G', 'D'): [7], ('L', 'B', 'E', 'W', 'U', 'G', 'D'): [6, 7], ('U', 'D', 'E', 'L', 'Q', 'W', 'G'): [8], ('Q', 'B', 'D', 'L', 'G', 'W', 'U'): [7], ('L', 'G', 'U', 'D', 'W', 'E', 'B'): [6], ('E', 'L', 'Q', 'W', 'U', 'D', 'B'): [6], ('W', 'U', 'B', 'Q', 'D', 'E', 'G'): [7], ('E', 'B', 'Q', 'L', 'G', 'W', 'D'): [7], ('U', 'D', 'L', 'Q', 'W', 'G', 'E'): [8], ('E', 'U', 'G', 'D', 'L', 'W', 'B'): [7, 8], ('D', 'Q', 'U', 'W', 'G', 'L', 'E'): [8], ('E', 'Q', 'U', 'B', 'W', 'G', 'D'): [7], ('U', 'D', 'G', 'L', 'E', 'B', 'Q'): [8], ('U', 'D', 'E', 'G', 'L', 'B', 'Q'): [8], ('W', 'U', 'D', 'L', 'B', 'G', 'E'): [8], ('E', 'Q', 'U', 'L', 'W', 'D', 'B'): [7], ('U', 'L', 'W', 'Q', 'B', 'E', 'G'): [7, 8], ('B', 'U', 'E', 'D', 'W', 'G', 'L'): [7], ('U', 'Q', 'D', 'E', 'L', 'W', 'G'): [7, 8], ('B', 'Q', 'W', 'U', 'G', 'L', 'D'): [7, 8], ('B', 'Q', 'U', 'L', 'E', 'D', 'W'): [7], ('U', 'D', 'Q', 'L', 'W', 'B', 'G'): [8], ('D', 'Q', 'W', 'U', 'L', 'B', 'G'): [7, 8], ('E', 'U', 'B', 'Q', 'G', 'W', 'D'): [7], ('Q', 'B', 'U', 'D', 'E', 'G', 'L'): [6], ('E', 'Q', 'U', 'D', 'L', 'W', 'B'): [7], ('Q', 'E', 'G', 'L', 'W', 'B', 'U'): [7], ('U', 'D', 'G', 'B', 'L', 'E', 'Q'): [8], ('U', 'Q', 'L', 'E', 'G', 'B', 'D'): [7], ('E', 'B', 'Q', 'W', 'U', 'G', 'D'): [7, 8], ('E', 'L', 'U', 'B', 'W', 'G', 'D'): [6, 7], ('D', 'Q', 'W', 'L', 'U', 'B', 'G'): [7, 8], ('E', 'W', 'L', 'G', 'U', 'D', 'B'): [7, 8], ('U', 'B', 'E', 'W', 'D', 'G', 'L'): [7], ('B', 'D', 'L', 'Q', 'W', 'E', 'G'): [8], ('L', 'W', 'B', 'E', 'U', 'G', 'D'): [6], ('D', 'Q', 'U', 'W', 'G', 'E', 'L'): [8], ('L', 'U', 'B', 'Q', 'D', 'E', 'W'): [7], ('L', 'U', 'E', 'D', 'G', 'W', 'B'): [6, 8], ('B', 'Q', 'U', 'E', 'W', 'D', 'G'): [5], ('Q', 'L', 'U', 'B', 'D', 'W', 'E'): [7], ('D', 'Q', 'W', 'B', 'L', 'U', 'G'): [7, 8], ('Q', 'B', 'L', 'E', 'U', 'D', 'W'): [7], ('B', 'Q', 'E', 'L', 'U', 'D', 'W'): [7], ('D', 'E', 'U', 'L', 'Q', 'W', 'G'): [8], ('E', 'W', 'L', 'U', 'B', 'G', 'D'): [7], ('B', 'D', 'L', 'U', 'E', 'G', 'Q'): [6], ('B', 'Q', 'U', 'L', 'D', 'W', 'E'): [8], ('Q', 'L', 'U', 'B', 'E', 'D', 'W'): [7], ('U', 'D', 'L', 'E', 'G', 'Q', 'B'): [8], ('D', 'Q', 'W', 'L', 'U', 'G', 'E'): [8], ('Q', 'L', 'B', 'E', 'U', 'D', 'W'): [7], ('D', 'Q', 'U', 'L', 'E', 'W', 'G'): [8], ('D', 'Q', 'E', 'W', 'G', 'B', 'L'): [8], ('U', 'Q', 'G', 'W', 'B', 'E', 'D'): [7], ('L', 'G', 'D', 'U', 'W', 'E', 'B'): [6], ('Q', 'B', 'U', 'L', 'W', 'D', 'E'): [8], ('E', 'Q', 'W', 'U', 'G', 'D', 'L'): [7, 8], ('U', 'Q', 'G', 'E', 'B', 'W', 'D'): [7], ('U', 'D', 'G', 'E', 'Q', 'L', 'B'): [6, 8], ('L', 'E', 'U', 'W', 'G', 'D', 'B'): [7, 8], ('E', 'B', 'Q', 'G', 'L', 'W', 'D'): [7], ('U', 'Q', 'E', 'B', 'G', 'W', 'D'): [7], ('U', 'Q', 'G', 'L', 'E', 'B', 'D'): [7], ('U', 'Q', 'G', 'E', 'W', 'B', 'D'): [7], ('L', 'U', 'B', 'E', 'W', 'G', 'D'): [6, 7], ('W', 'Q', 'E', 'L', 'U', 'B', 'D'): [8], ('E', 'W', 'L', 'B', 'G', 'U', 'D'): [7, 8], ('U', 'Q', 'E', 'G', 'W', 'D', 'B'): [7], ('E', 'G', 'U', 'D', 'L', 'B', 'W'): [7, 8], ('E', 'Q', 'B', 'L', 'U', 'G', 'D'): [7, 8], ('G', 'W', 'L', 'U', 'D', 'E', 'B'): [6], ('U', 'D', 'L', 'E', 'B', 'G', 'Q'): [8], ('U', 'Q', 'E', 'L', 'G', 'D', 'B'): [7], ('B', 'Q', 'L', 'U', 'E', 'W', 'D'): [6], ('U', 'Q', 'E', 'B', 'W', 'G', 'D'): [7], ('B', 'Q', 'L', 'E', 'U', 'D', 'W'): [7], ('U', 'D', 'Q', 'L', 'W', 'G', 'B'): [8], ('U', 'E', 'Q', 'B', 'W', 'G', 'D'): [7], ('Q', 'B', 'L', 'U', 'D', 'W', 'E'): [8], ('B', 'D', 'Q', 'L', 'W', 'E', 'G'): [8], ('G', 'U', 'W', 'D', 'B', 'E', 'L'): [7, 8], ('D', 'E', 'Q', 'B', 'W', 'L', 'G'): [8], ('Q', 'B', 'D', 'L', 'U', 'G', 'W'): [7], ('Q', 'L', 'U', 'B', 'D', 'E', 'W'): [7], ('D', 'E', 'Q', 'B', 'G', 'W', 'L'): [8], ('E', 'U', 'L', 'B', 'W', 'G', 'D'): [6, 7], ('D', 'L', 'U', 'Q', 'W', 'B', 'G'): [8], ('D', 'E', 'Q', 'W', 'G', 'B', 'L'): [8], ('E', 'Q', 'W', 'U', 'D', 'B', 'L'): [7], ('E', 'Q', 'B', 'G', 'L', 'W', 'D'): [7], ('G', 'L', 'D', 'U', 'W', 'E', 'B'): [6], ('E', 'B', 'U', 'Q', 'W', 'G', 'D'): [7], ('D', 'U', 'Q', 'L', 'W', 'G', 'E'): [8], ('L', 'Q', 'B', 'E', 'U', 'D', 'W'): [7], ('D', 'L', 'U', 'Q', 'W', 'G', 'E'): [8], ('E', 'U', 'L', 'G', 'B', 'D', 'W'): [7, 8], ('G', 'D', 'L', 'W', 'U', 'E', 'B'): [6], ('E', 'W', 'G', 'D', 'L', 'B', 'U'): [7, 8], ('E', 'L', 'D', 'U', 'W', 'G', 'Q'): [8], ('D', 'B', 'Q', 'L', 'G', 'W', 'E'): [8], ('L', 'U', 'W', 'G', 'E', 'D', 'B'): [6, 7], ('L', 'E', 'Q', 'B', 'U', 'D', 'W'): [7], ('D', 'Q', 'W', 'L', 'U', 'E', 'G'): [8], ('G', 'L', 'W', 'D', 'U', 'E', 'B'): [6], ('U', 'Q', 'G', 'L', 'E', 'D', 'B'): [7], ('U', 'Q', 'D', 'L', 'W', 'G', 'B'): [7, 8], ('E', 'U', 'G', 'W', 'B', 'L', 'D'): [7, 8], ('U', 'Q', 'W', 'G', 'B', 'E', 'D'): [7], ('U', 'Q', 'E', 'G', 'B', 'L', 'D'): [7], ('D', 'Q', 'W', 'G', 'U', 'B', 'L'): [7, 8], ('E', 'W', 'G', 'B', 'L', 'D', 'U'): [7, 8], ('L', 'Q', 'U', 'B', 'W', 'D', 'E'): [7], ('U', 'E', 'Q', 'G', 'L', 'W', 'D'): [7, 8], ('D', 'Q', 'W', 'G', 'U', 'L', 'E'): [8], ('B', 'Q', 'L', 'U', 'W', 'D', 'E'): [8], ('U', 'E', 'Q', 'B', 'G', 'L', 'D'): [7], ('D', 'B', 'Q', 'G', 'L', 'W', 'E'): [8], ('D', 'U', 'W', 'E', 'B', 'G', 'L'): [8], ('L', 'E', 'B', 'U', 'W', 'G', 'D'): [6, 7], ('D', 'Q', 'W', 'G', 'U', 'L', 'B'): [7, 8], ('Q', 'B', 'U', 'L', 'E', 'D', 'W'): [7], ('E', 'Q', 'B', 'L', 'W', 'G', 'D'): [7], ('D', 'Q', 'W', 'U', 'G', 'E', 'L'): [8], ('U', 'Q', 'E', 'W', 'D', 'G', 'B'): [7], ('B', 'Q', 'D', 'L', 'W', 'G', 'U'): [7], ('U', 'B', 'E', 'D', 'W', 'G', 'L'): [7], ('B', 'U', 'E', 'D', 'G', 'W', 'L'): [7], ('D', 'Q', 'U', 'W', 'L', 'B', 'G'): [7, 8], ('E', 'B', 'D', 'L', 'U', 'G', 'Q'): [6]}, 8: {('U', 'Q', 'B', 'D', 'G', 'L', 'W', 'E'): [8], ('D', 'E', 'B', 'Q', 'L', 'W', 'G', 'U'): [8], ('U', 'B', 'E', 'Q', 'L', 'G', 'W', 'D'): [7], ('B', 'E', 'D', 'L', 'U', 'Q', 'W', 'G'): [8], ('B', 'D', 'Q', 'L', 'U', 'E', 'W', 'G'): [8], ('D', 'U', 'Q', 'L', 'B', 'G', 'W', 'E'): [8], ('E', 'Q', 'U', 'B', 'D', 'W', 'G', 'L'): [7], ('D', 'U', 'G', 'L', 'B', 'Q', 'W', 'E'): [8], ('D', 'E', 'B', 'L', 'Q', 'W', 'G', 'U'): [8], ('U', 'D', 'Q', 'L', 'B', 'G', 'W', 'E'): [8], ('D', 'Q', 'G', 'L', 'W', 'U', 'B', 'E'): [8], ('E', 'Q', 'W', 'B', 'D', 'U', 'G', 'L'): [7], ('B', 'E', 'D', 'Q', 'U', 'L', 'W', 'G'): [8], ('B', 'U', 'L', 'D', 'W', 'G', 'Q', 'E'): [8], ('B', 'D', 'L', 'E', 'U', 'Q', 'W', 'G'): [8], ('E', 'Q', 'W', 'B', 'D', 'U', 'L', 'G'): [7], ('D', 'E', 'Q', 'B', 'L', 'W', 'G', 'U'): [8], ('E', 'Q', 'U', 'D', 'B', 'W', 'G', 'L'): [7], ('B', 'Q', 'U', 'D', 'L', 'E', 'W', 'G'): [8], ('D', 'Q', 'E', 'B', 'L', 'W', 'U', 'G'): [8], ('B', 'L', 'D', 'Q', 'U', 'E', 'W', 'G'): [6], ('D', 'L', 'B', 'E', 'U', 'Q', 'W', 'G'): [8], ('D', 'U', 'L', 'Q', 'B', 'G', 'W', 'E'): [8], ('B', 'E', 'D', 'U', 'Q', 'L', 'W', 'G'): [8], ('D', 'B', 'Q', 'L', 'U', 'E', 'W', 'G'): [8], ('U', 'L', 'Q', 'W', 'D', 'E', 'G', 'B'): [7], ('U', 'Q', 'L', 'W', 'D', 'E', 'G', 'B'): [7], ('U', 'Q', 'D', 'B', 'G', 'L', 'W', 'E'): [8], ('B', 'Q', 'D', 'E', 'U', 'L', 'W', 'G'): [8], ('U', 'Q', 'B', 'G', 'D', 'L', 'W', 'E'): [7, 8], ('E', 'Q', 'W', 'D', 'B', 'U', 'G', 'L'): [7], ('B', 'Q', 'U', 'L', 'D', 'E', 'W', 'G'): [6], ('B', 'Q', 'D', 'L', 'U', 'E', 'W', 'G'): [8], ('U', 'B', 'E', 'L', 'G', 'Q', 'W', 'D'): [7, 8], ('D', 'Q', 'B', 'L', 'U', 'E', 'W', 'G'): [8], ('E', 'Q', 'W', 'D', 'B', 'U', 'L', 'G'): [7], ('D', 'B', 'L', 'E', 'U', 'Q', 'W', 'G'): [8], ('D', 'E', 'Q', 'B', 'L', 'W', 'U', 'G'): [8], ('D', 'B', 'E', 'L', 'U', 'Q', 'W', 'G'): [8], ('D', 'E', 'B', 'L', 'Q', 'W', 'U', 'G'): [8], ('B', 'D', 'L', 'Q', 'U', 'E', 'W', 'G'): [8], ('U', 'Q', 'D', 'L', 'B', 'G', 'W', 'E'): [8], ('U', 'B', 'E', 'L', 'Q', 'G', 'W', 'D'): [7], ('E', 'Q', 'U', 'B', 'D', 'W', 'L', 'G'): [7], ('B', 'Q', 'D', 'U', 'E', 'L', 'W', 'G'): [8], ('B', 'D', 'E', 'L', 'U', 'Q', 'W', 'G'): [8], ('U', 'Q', 'D', 'G', 'B', 'L', 'W', 'E'): [8], ('B', 'E', 'U', 'D', 'L', 'Q', 'W', 'G'): [8], ('D', 'E', 'B', 'L', 'U', 'Q', 'W', 'G'): [8], ('D', 'E', 'B', 'Q', 'L', 'W', 'U', 'G'): [8], ('B', 'Q', 'U', 'D', 'E', 'L', 'W', 'G'): [8], ('Q', 'E', 'G', 'U', 'B', 'D', 'L', 'W'): [7], ('U', 'Q', 'D', 'B', 'L', 'G', 'W', 'E'): [8], ('B', 'L', 'U', 'D', 'W', 'Q', 'G', 'E'): [8], ('B', 'E', 'U', 'Q', 'D', 'L', 'W', 'G'): [7, 8], ('B', 'L', 'U', 'D', 'W', 'G', 'Q', 'E'): [8], ('U', 'Q', 'B', 'D', 'L', 'G', 'W', 'E'): [8], ('U', 'B', 'E', 'L', 'Q', 'W', 'G', 'D'): [7], ('D', 'L', 'U', 'Q', 'B', 'G', 'W', 'E'): [8], ('B', 'U', 'L', 'D', 'W', 'Q', 'G', 'E'): [8], ('U', 'B', 'E', 'Q', 'L', 'W', 'G', 'D'): [7], ('D', 'L', 'B', 'Q', 'U', 'E', 'W', 'G'): [8], ('E', 'Q', 'W', 'D', 'G', 'B', 'U', 'L'): [7], ('D', 'B', 'L', 'Q', 'U', 'E', 'W', 'G'): [8], ('D', 'Q', 'U', 'L', 'B', 'G', 'W', 'E'): [6, 8], ('E', 'Q', 'W', 'D', 'G', 'L', 'U', 'B'): [7], ('B', 'E', 'U', 'D', 'Q', 'L', 'W', 'G'): [8], ('D', 'Q', 'E', 'B', 'L', 'W', 'G', 'U'): [8], ('B', 'Q', 'U', 'E', 'D', 'L', 'W', 'G'): [8], ('U', 'D', 'L', 'Q', 'B', 'G', 'W', 'E'): [8], ('U', 'L', 'Q', 'W', 'D', 'G', 'E', 'B'): [7], ('B', 'E', 'D', 'U', 'L', 'Q', 'W', 'G'): [8], ('B', 'Q', 'D', 'U', 'L', 'E', 'W', 'G'): [8], ('E', 'Q', 'U', 'D', 'B', 'W', 'L', 'G'): [7], ('U', 'Q', 'L', 'W', 'D', 'G', 'E', 'B'): [7]}}


==> anc/python-code-with-data/susy_hierarchy_methods.py <==
""" susy_hierarchy_methods.py

This module contains methods for providing information about allowed
and forbidden hierarchies as described in arXiv:1501.xxxxx
[arXiv number to be updated in v2] by Gainer, Matchev, and Park.

Please note that the number of models is "hardwired" to 8.

"""

# Use print() form of print whether running Python 2.X or Python 3.X
from __future__ import print_function

# The 8 fields we consider
fields = (['G','W','B','Q','U','D','L','E'])

# Get info on which hierarchies are forbidden in each case
try:
    from allowed_hierarchies import *
    # Note: allowed_hierarchies contains ONLY "allowed = "
except ImportError:
    print("ERROR: Allowed hierarchy module import failed.")
    print("Please download allowed_hierarchies.py and place either in this directory")
    print("or elsewhere in your PYTHONPATH.")
    print("Exiting.")
    raise SystemExit
    
# Get info on which hierarchies are forbidden in each case
# First look for forbidden_hierarchies.py
try:
    from forbidden_hierarchies import *
    # Note: forbidden_hierarchies contains ONLY "forbidden = "
except ImportError:
    # if forbidden_hierarchies.py is not found, generate forbidden list
    import itertools
    # list of all cases
    all_cases = range(1,9)
    # dictionary of forbidden hierarchies
    forbidden={}
    # loop over number of particles in hierarchy (n)
    for n in range(2,9):
        # start a dictionary of forbidden n-particle hierarchies
        n_forbidden={}
        # Get set of all n-hierachies of fields
        hierarchies = list(itertools.permutations(fields,n))
        # loop over allowed n-particle hierarchies
        for hier in allowed[n].keys():
            # remove allowed hierarchy from list of all hierarchies
            hierarchies.remove(hier)
            # if hierarchy not allowed in some case
            if len(allowed[n][hier]) != 8:
                # we make a list of the cases in which the hierarchy is forbidden
                # we start with a list of cases from 1 to 8...
                h_forbidden = all_cases[:]
                # we loop over the cases which are allowed for the hierarchy...
                for case in allowed[n][hier]:
                    # and remove them from our list of cases which are forbidden for the hierarchy
                    h_forbidden.remove(case)
                    # now we add a key to our dictionary of n-particle hierarchies correponding to the
                    # hierarchy we looked at.
                    # The entry is the list of cases in which the hierarchy is forbidden.
                n_forbidden[hier] = h_forbidden
                # Now that we have considered all the hierarchies that are allowed in some case
                # we deal with the remaining hierarchies in "hierarchies" which are not allowed
                # in any case.
                # loop over hierarchies which are not allowed in any case
        for hier in hierarchies:
            # add key to dictionary of n-particle hierarchies
            # corresponding to the hierarchy
            # we are lookng at; the entry is the list of all cases,
            # i.e. [1,2,3,4,5,6,7,8]
            n_forbidden[hier] = all_cases[:]
            # Now we add the dictionary of forbidden n-particle hierarchies
            # to our dictionary
            # of forbidden hierarchies with key n
        forbidden[n] = n_forbidden

# Get info on which hierarchies are NEWLY forbidden in each case
# i.e. which n-tuples are NOT forbidden because they contain a forbidden
# (n-1)-tuple
# First look for newly_forbidden_hierarchies.py
try:
    from newly_forbidden_hierarchies import *
    # Note: newly_forbidden_hierarchies contains ONLY "newly_forbidden = "
except ImportError:
    # Create "newly-forbidden" dictionary
    # All 2-particle hierarchies are trivially newly-forbidden
    # loop over number of particles in hierarchy (n) for n > 2, n <= 8
    newly_forbidden={}
    newly_forbidden[2]={}
    for hier in forbidden[2].keys():
        newly_forbidden[2][hier] = list(forbidden[2][hier])
    for n in range(3,9):
        # loop over allowed n-particle hierarchies
        newly_forbidden[n]={}
        for hier in forbidden[n].keys():
            # get list of models in which the given hierarchy is forbidden
            models = list(forbidden[n][hier])
            # make n-1 "sub-"hierarchies from forbidden hierarchy
            for m in range(0,n):
                sub_hier = hier[0:m] + hier[m+1:n]
                if sub_hier in forbidden[n-1].keys():
                    # see if each model for which hierarchy is forbidden is also
                    # forbidden for the subhierarchy
                    # (First, make a copy of "models" list to iterate over)
                    model_index = list(models)
                    for model in model_index:
                        # if so, remove model from list of models for which hierarchy
                        # is newly-forbidden
                        if model in forbidden[n-1][sub_hier]:
                            models.remove(model)
            # If there is some case for which model is newly-forbidden, add to
            # newly-forbidden dictionary
            if models != []:
                newly_forbidden[n][hier] = list(models)
    

# The 8 high scale boundary conditions (cases) we consider
cases = {1: 'mSUGRA/ CMSSM', \
         2: 'non-universal sfermion masses', \
         3: 'non-zero hypercharge trace', \
         4: 'non-universal sfermion masses and non-zero hypercharge trace',\
         5: 'non-universal gaugino masses', \
         6: 'non-universal sfermion masses and gaugino masses', \
         7: 'non-universal gaugino masses and non-zero hypercharge trace', \
         8: 'non-universal sfermion and gaugino masses and non-zero hypercharge trace'}

#-----------------------------------------------------
# Utility Functions
#-----------------------------------------------------

def convert_to_standard_form(s):
    """ Convert a string to a tuple of capital letters representing SUSY particles."""
    input_list=list(s.upper())
    hierarchy=[]
    used_fields=[]
    for char in input_list:
        if char in fields and char not in used_fields:
            hierarchy.append(char)
            used_fields.append(char)
    return tuple(hierarchy)

def print_case(case):
    """ Print the SUSY breaking scheme given the integer used to represent it in 1501.xxxxx and this code. """
    try:
        print("Case " + str(case) + ": " + cases[case])
    except KeyError: 
        print("Case " + str(case) + " is not a defined case.")

#-----------------------------------------------------
# User Functions
#-----------------------------------------------------

# s is a string containing letters corresponding to particles
def get_info_on_hierarchy(s):
    """ Print the cases in which a given hierarchy is allowed and the cases in which it is forbidden. """
    # convert hierarchy to standard form
    hierarchy=convert_to_standard_form(s)
    # get number of particles in hierarchy (n)
    length=len(hierarchy)
    # if n < 2 or n > 8 exit method with informative error message
    if length < 2 or length > 8:
        print("ERROR:")
        print("Input: " + s)
        print("Translated to: " + str(hierarchy))
        print("Which has length " + str(length))
        print("Which is not an allowed hierarchy length.  Sorry.")
    # if n between 2 and 8
    else:
        # if hierarchy is allowed in ANY case
        if hierarchy in allowed[length].keys():
            # if hierarchy is allowed in all cases
            if len(allowed[length][hierarchy]) == 8:
                print("Hierarchy " + str(convert_to_standard_form(s)) +
                " is allowed in all eight cases considered.")
            # if hierarchy is allowed in some cases but not in others
            else:
                print("Hierarchy " + str(convert_to_standard_form(s)) +
                " is allowed in cases:\n")
                # list allowed cases
                for case in allowed[length][hierarchy]:
                    print_case(case)
                print("\nbut is forbidden in cases:\n")
                # list forbidden cases
                for case in forbidden[length][hierarchy]:
                    print_case(case)
        # if hierachy is forbidden in all mdoels
        else:
            print("Hierarchy " + str(convert_to_standard_form(s)) +
                " is forbidden in all eight cases considered.")
            
def number_of_N_hierarchies_in_case(data_type,N,case):
    """ Return the number of allowed or forbidden N-hierarchies of type data_type in a particular case. """
    # make sure "data" is "allowed", "forbidden", or "newly_forbidden"
    # (capitalization irrelevant)
    if data_type.upper() == "ALLOWED":
        data = allowed
    elif data_type.upper() == "FORBIDDEN":
        data = forbidden
    elif data_type.upper() == "NEWLY_FORBIDDEN" or "NEWLY FORBIDDEN" or "NEWLY-FORBIDDEN":
        data = newly_forbidden
    else:
        print("ERROR: ``data_type`` must be ``allowed``, ``forbidden`` or ``newly-forbidden``")
        return -1
    #  make sure number of particles in hierarchy is between 2 and 8 inclusive    
    if N < 2 or N > 8 or type(N) != type(2):
        print("ERROR: " + str(N) + " is not an allowed hierarchy length.  Sorry.\n")
        return -1
    # Make sure case is an integer between 1 and 8 inclusive 
    if type(case) == type(1) and case > 0 and case < 9:
        # if so, start the total at 0
        total = 0
        for hierarchy in data[N]:
            if case in data[N][hierarchy]:
                total = total + 1
        return total
    else:
        print("ERROR: " + str(case) + " is not an allowed case.  Sorry.\n")
        return -1

def list_of_N_hierarchies_in_case(data_type,N,case):
    """Return a list of allowed or forbidden N-hierarchies of type data_type. """
    # make sure "data" is "allowed", "forbidden", or "newly forbidden"
    # (capitlization irrelevant)
    if data_type.upper() == "ALLOWED":
        data = allowed
    elif data_type.upper() == "FORBIDDEN":
        data = forbidden
    elif data_type.upper() == "NEWLY_FORBIDDEN" or "NEWLY FORBIDDEN" or "NEWLY-FORBIDDEN":
        data = newly_forbidden
    else:
        print("ERROR: ``data_type`` must be ``allowed``, ``forbidden`` or ``newly-forbidden``")
        return
    #  make sure number of particles in hierarchy is between 2 and 8 inclusive    
    if N < 2 or N > 8 or type(N) != type(2):
        print("ERROR: " + str(N) + " is not an allowed hierarchy length.  Sorry.")
        return
    # Make sure case is an integer between 1 and 8 inclusive 
    if type(case) == type(1) and case > 0 and case < 9:
        hierarchies = []
        for hier in data[N]:
            if case in data[N][hier]:
                hierarchies.append(hier)
        return hierarchies
    else:
        print("ERROR: " + str(case) + " is not an allowed case.  Sorry.")
        
#-----------------------------------------------------
# Make Tables
#-----------------------------------------------------

def print_table_of_cases():
    """ Print a table of SUSY breaking schemes and the integers used to represent it in 1501.xxxxx and this code. """
    print("Table of Cases")
    print("---------------")
    for i in range(1,9):
        print_case(i)

def print_table_of_number_of_hierarchies(data_type):
    """ Print a table the number of allowed or the number of forbidden hierarchies for N = 2, ..., 8 """
    # make sure "data" is "allowed", "forbidden", or "newly_forbidden"
    # (capitalization irrelevant)
    if data_type.upper() == "ALLOWED":
        data = allowed
    elif data_type.upper() == "FORBIDDEN":
        data = forbidden
    elif data_type.upper() == "NEWLY_FORBIDDEN" or "NEWLY FORBIDDEN" or "NEWLY-FORBIDDEN":
        data = newly_forbidden
    else:
        print("ERROR: ``data_type`` must be ``allowed``, ``forbidden`` or ``newly-forbidden``")
        return
    print("\t", end="")
    for N in range(2,9):
        print("\t" + str(N), end="")
    print("")
    for case in range(1,9):
        print("Case " + str(case) + ":\t\t", end="")
        for N in range(2,9):
            print(str(number_of_N_hierarchies_in_case(data_type,N,case)) \
                  + "\t",end="")
        print("")
    

